Walking Sudakov with running coupling: adjoint scalar YM. I

We study the Sudakov form factor of the Lagrangian in Yang-Mills theory coupled to adjoint scalars, with masses generated by spontaneous symmetry breaking. Dimensional reduction provides a common description of the vector and scalar sectors, while analytic continuation of the background allows an infrared hierarchy between the internal masses and external virtualities. We determine the one-loop effective potential and distinguish its null stationary branch from the Coleman-Weinberg branch. At a generic background, a holding source cancels the one-point function and permits the walking hierarchy to be varied independently of the stationarity condition. In this prescription we calculate the planar form factor through two loops at leading order on the walking trajectory. The calculation combines LSZ pole and residue corrections with action counterterms and composite-operator mixing. We retain the independent mass and subtraction-scale logarithms and organize the result as local scale integrals over the running coupling. Two double-logarithmic walking anomalous dimensions connect the cusp and octagon boundary data, and the maximally transcendental walking term agrees with the maximally supersymmetric result. The strictly off-shell form factor on the null branch is treated in a companion paper. Our consideration is a prototypical environment for studying off-shell observables in pure gluodynamics but in a controlled gauge-invariant setting.

==> anc/ai_usage.tex <==
\documentclass[11pt]{article}
\usepackage[T1]{fontenc}
\usepackage[utf8]{inputenc}
\usepackage{lmodern}
\usepackage[a4paper,margin=25mm]{geometry}
\usepackage{booktabs,longtable}
\usepackage{microtype}
\usepackage[hidelinks]{hyperref}
\setlength{\parskip}{0.35em}
\setlength{\parindent}{0pt}
\newcommand{\AIUsageTableBreak}{\clearpage}
\begin{document}
\begin{center}
  {\Large\bfseries AI-assisted computational workflow}
\end{center}

The computational assistants helped implement and operate the symbolic
and numerical tools used in the calculation. We first describe their
roles, then report the available usage records without treating those
records as evidence of scientific correctness.

\paragraph{Role in the calculation.}
\label{sec:ai-workflow-usage-Codex}
\label{sec:ai-workflow-usage-Code}
OpenAI Codex, using the recorded models \texttt{gpt-5.6-sol} and
\texttt{gpt-6.1-sol}, assisted with the development of the computational
workflow, including graph generation, color and tensor algebra,
integral reduction, asymptotic expansions and numerical checks.
Claude Code, version~2.1.312 with the model
\texttt{claude-sonnet-5-5}, assisted with the walking expansions of
$FF_{48}^{(2)}$ and $FF_{72}^{(2)}$, using the method of regions,
tropical subtraction, hyperlogarithmic integration and numerical
sector decomposition. Both assistants helped write and revise
programs, launch and monitor calculations, and prepare manuscript
text, tables and diagrams. Their use therefore extended beyond
language editing.

The author specified the observable, conventions, kinematic limits,
regulator prescriptions and criteria for accepting results, and
revised the calculations in response to intermediate findings.
The outputs of the symbolic and numerical programs were assessed
separately from the assistants' proposed interpretations. The
checks actually performed and their remaining limitations are
described in the calculation sections and appendices. Responsibility
for the scientific conclusions and their presentation rests with
the author, not with the AI systems. The manuscript and figures
provide the scientific presentation; the ancillary material
documents the available computational derivations and checks.

\paragraph{Recorded usage.}
The resource figures in Table~\ref{tab:ai-recorded-usage} are taken
from separate audits of the retained project records, carried out
on 18~November~2026. Each audit covers one independently operated
workflow with one primary assistant and no recorded spawned
subagents. Replayed messages in the Claude Code record were counted
only once. Preparation of the usage statements is excluded.
The separate ChatGPT manuscript-review and editing interaction described
below is not part of these two usage totals.

\begin{table}[htbp]
\centering
\small
\begin{tabular}{@{}p{0.48\linewidth}rr@{}}
\toprule
Reported quantity & Codex & Claude Code\\
\midrule
Human prompts & 318 & 124\\
Model responses with retained usage & 14,286 & 765\\
Token throughput, input plus output & 2,730,976,956 & 307,498,072\\
Input tokens & 2,720,018,104 & 306,569,906\\
Cached-input or cache-read tokens & 2,672,256,256 & 299,194,277\\
Output tokens & 10,958,852 & 928,166\\
Reasoning tokens, included in output & 5,304,976 & 490,505\\
Recorded assistant-turn elapsed time & 110.724\,h & 4.172\,h\\
Recorded command intervals, overlaps counted once & 154.994\,h & Not measured\\
Computation wall time estimated from job logs & Not estimated & $\approx107$\,h\\
Summed job-log lifetimes, overlaps included & Not estimated & $\approx252$\,h\\
\bottomrule
\end{tabular}
\caption{Resource usage reported by the two independently operated
workflows. Token categories overlap, client counter definitions differ,
and the elapsed-time rows measure different activities; they must not
be added. None of the time estimates is a measurement of CPU or GPU hours.}
\label{tab:ai-recorded-usage}
\label{tab:claude-recorded-usage}
\end{table}

Token throughput includes repeated submission of the conversation
and does not measure unique text or manuscript length. For Codex,
cached input is a subset of the input total. Claude Code reports
uncached input, cache creation and cache reads as separate input
categories; their sum gives its input total. The respective clients'
cache counters are not interchangeable. In both records, reasoning
tokens are included in output rather than additional to it. Requests
without a retained usage record are not quantified; the Claude Code
totals also exclude auxiliary housekeeping-model requests.

\paragraph{Elapsed computation and limitations.}
Assistant-turn time includes activity and waiting within a turn,
but does not in general include the lifetime of a program left
running in the background. The Codex command-interval figure is
the union of recorded command lifetimes, including waiting and
unsuccessful or terminated commands; it is not a measurement of
processor utilization. No corresponding reconstruction of
background computation was made for that workflow.

For Claude Code, background computation was estimated separately
from the timestamps of 571 nonempty program logs lasting more
than 5\,s. Their lifetimes sum to about 252\,h, or about 107\,h
with overlaps counted once. Of the summed lifetimes, approximately
193\,h were associated with FIESTA and 11\,h with
SubTropica/HyperInt. These estimates include superseded and
terminated jobs and omit work that left no usable log.

The two workflows' time figures are consequently not measures
of relative efficiency and cannot be combined into a total
computational cost. CPU time, provider-side GPU time, monetary
cost, credit consumption and energy use were not established.
Resource accounting describes how the workflow was conducted;
it does not establish the correctness, gauge coverage or
completeness of the form-factor calculation.

\subsection{Manuscript review and editorial assistance}

ChatGPT was used separately to discuss the calculation reports and to
assist with the scientific presentation. Under the author's direction,
this work included an annotated audit of the draft, organization of the
one- and two-loop discussions, consistent notation and normalization,
explicit links between definitions and results, revision of the
appendices, and preparation of the Conclusion. It also included
redrawing and relabeling diagrams, checking equation references, and
compiling and inspecting successive versions of the manuscript.

The retained editorial record contains an initial audit with 15 explicit
annotations and 18 subsequent numbered manuscript revisions. These
figures count documented annotations and distinct revisions, not
conversation turns or individual edits; some revisions required several
passes. They quantify the editorial output rather than the computational
resources used to produce it. 

This editing interaction has no separately available token-usage or
elapsed-computation audit comparable to Table~\ref{tab:ai-recorded-usage}.
We therefore assign it no estimated token total, processor time or
monetary cost, and do not combine it with the calculation-workflow
figures. TeX compilation, reference checks and symbolic checks of
rewritten expressions supported the editing; they are not counted as
independent evaluations of the Feynman integrals. The author reviewed
the proposed changes and retains responsibility for the text and its
scientific interpretation.


\end{document}


==> anc/calculation_audit.json <==
{
  "manuscript": "WalkSudakovRunningCoupling_v36.tex",
  "manuscript_sha256": "3a9d32c0a1a34a1d89fe7df7f69cfafb2b5466d963b0af1bf35df91938905beb",
  "scope": "Planar held-background form factor, leading walking power, fixed c=alpha=1; independent L, ell_y and L_Q until the walking trajectory is imposed.",
  "formula_blocks": [
    {
      "labels": [
        "eq:coupling-regulated"
      ],
      "tex": "\\begin{align}\n\\label{eq:coupling-regulated}\ng_\\epsilon^2\n&\\equiv \\e^{-\\gamma_{\\rm E}\\epsilon}\\mu^{-2\\epsilon}\n        \\frac{N\\gym^2}{(4\\pi)^{d/2}}\n = \\e^{-\\gamma_{\\rm E}\\epsilon}(4\\pi)^\\epsilon\\mu^{-2\\epsilon}g^2\n\\, ,\n\\end{align}"
    },
    {
      "labels": [
        "eq:FFloop-measure"
      ],
      "tex": "\\begin{align}\n\\label{eq:FFloop-measure}\n[\\dd k]&\\equiv \n\\e^{\\gamma_{\\rm E}\\epsilon}\\mu^{2\\epsilon} \\frac{\\dd^d k}{\\ii\\pi^{d/2}}\\, .\n\\end{align}"
    },
    {
      "labels": [
        "eq:FF1LSZ",
        "eq:FF2LSZ"
      ],
      "tex": "\\begin{align}\n\\label{eq:FF1LSZ}\nf_{1,B}&=\\Gamma_1+\\sigma_1'\n\\, ,\\\\\n\\label{eq:FF2LSZ}\nf_{2,B}&=\\Gamma_2+\\sigma_1'\\Gamma_1+\n \\sigma_1\\mathcal D\\Gamma_1+\\sigma_2'+\\sigma_1\\sigma_1''\n +(\\sigma_1')^2+\\frac{2\\sigma_1\\Gamma_1}{s}\n \\, .\n\\end{align}"
    },
    {
      "labels": [
        "eq:FFledger"
      ],
      "tex": "\\begin{align}\n f_{1,\\gamma,B}\n &=\\frac1{Q^2}\\sum_{j=1}^{5}\n \\bigl[c^{(0)}_{\\gamma j}+\\epsilon c^{(1)}_{\\gamma j}\\bigr]\n \\mathcal I_j.\n \\label{eq:FFledger}\n\\end{align}"
    },
    {
      "labels": [
        "eq:FFgraphmap"
      ],
      "tex": "\\begin{align}\n \\Gamma_1&=\\sum_{\\gamma\\in\\mathcal S_1^{(1)}}f_{1,\\gamma,B},\n \\notag\\\\\n \\sigma_1'&=\\sum_{\\gamma\\in\\mathcal S_2^{(1)}}f_{1,\\gamma,B},\n \\notag\\\\\n f_{1,B}&=\\sum_{\\gamma\\in\\mathcal S_1^{(1)}\\cup\\mathcal S_2^{(1)}}\n f_{1,\\gamma,B}.\n \\label{eq:FFgraphmap}\n\\end{align}"
    },
    {
      "labels": [
        "eq:FFbare1"
      ],
      "tex": "\\begin{align}\n f_{1,\\mathrm{tad}1,B}\n &=\\frac{2(\\Ds-1)}{Q^2}A,\\notag\\\\\n f_{1,\\mathrm{FF}3,B}\n &=\\frac1{Q^2}\\Biggl\\{\n -\\Bigl(\\frac{6\\Ds-11}{3}+\\frac{2\\epsilon}{9}\\Bigr)A\n \\notag\\\\\n &\\qquad\n +\\Bigl[-Q^2\\Bigl(\\Ds-\\frac{11}{6}+\\frac{\\epsilon}{9}\\Bigr)\n -m_z^2\\Bigl(\\frac23+\\frac{4\\epsilon}{9}\\Bigr)\\Bigr]B_Q\n \\Biggr\\},\\notag\\\\\n f_{1,\\mathrm{tad}2,B}\n &=-\\frac{4m_0^2(\\Ds-1)}{Q^4}A,\\notag\\\\\n f_{1,\\mathrm{FF}4,B}\n &=\\frac{4m_0^2(\\Ds-1)}{Q^4}A\n +\\frac{2m_0^2(\\Ds-3)}{Q^2}B_Q.\n \\label{eq:FFbare1}\n\\end{align}"
    },
    {
      "labels": [
        "eq:FFmass-renormalization"
      ],
      "tex": "\\begin{align}\n\\label{eq:FFmass-renormalization}\nm_0^2&=Z_{m^2}m_R^2,\\qquad\nZ_{m^2}=1+\\frac{c_m}{\\epsilon}g_R^2+O(g_R^4),\n\\qquad c_m=\\frac{\\Ds-2}{6}.\n\\end{align}"
    },
    {
      "labels": [
        "eq:one-loop-finite-masters"
      ],
      "tex": "\\begin{align}\n B_0(-wQ^2;wyQ^2,wyQ^2)\n &=\\frac1\\epsilon+b_w+O(\\epsilon),\\\\*\n B_0(-Q^2;wyQ^2,wyQ^2)\n &=\\frac1\\epsilon+b_q+O(\\epsilon),\\\\*\n d_w&=\\left.-wQ^2\\,\\partial_t\n       B_0^{\\rm fin}(t;wyQ^2,wyQ^2)\\right|_{t=-wQ^2},\\\\*\n \\mathcal T_0(w,y)&=\\left.Q^2\n C_0(-wQ^2,-wQ^2,-Q^2;wyQ^2,wyQ^2,wyQ^2)\\right|_{\\epsilon=0}.\n \\label{eq:one-loop-finite-masters}\n\\end{align}"
    },
    {
      "labels": [
        "eq:FF1DL"
      ],
      "tex": "\\begin{equation}\n\\label{eq:FF1DL}\nf_1\\big|_{\\rm DL}=-\\bigl(1+2\\eta-\\eta^2\\bigr)L^2\n\\, ,\\qquad\n\\Gamma^{(1)}_{\\rm walk}(\\eta)=1+2\\eta-\\eta^2\n\\, ,\\qquad 0\\le\\eta\\le1\n\\, .\n\\end{equation}"
    },
    {
      "labels": [
        "eq:one-loop-walking-final"
      ],
      "tex": "\\begin{align}\nf_1&=\\mathcal P_{\\rm DL}+b_0(L-L_Q)+c_1+o_{\\rm LP}(1)\\, .\n \\label{eq:one-loop-walking-final}\n\\end{align}"
    },
    {
      "labels": [
        "eq:phase153"
      ],
      "tex": "\\begin{align}\n \\Gamma_2&=\\sum_{\\gamma\\in\\mathcal S_1^{(2)}}f_{2,\\gamma,B},\n \\notag\\\\*\n \\sigma_2'&=\\sum_{\\gamma\\in\\mathcal S_2^{(2)}}f_{2,\\gamma,B}.\n \\label{eq:phase153}\n\\end{align}"
    },
    {
      "labels": [
        "eq:bare-FF2-48",
        "eq:coupled-bare-normalization"
      ],
      "tex": "\\begin{align}\nf_{2,\\mathrm{FF}48,B}&=-e^{-2\\epsilon L_Q}G_{48},\n\\label{eq:bare-FF2-48}\\\\\nf_{2,\\mathrm{FF}72,B}&=2e^{-2\\epsilon L_Q}G_{72}\\, .\n\\label{eq:coupled-bare-normalization}\n\\end{align}"
    },
    {
      "labels": [
        "eq:bubbles155"
      ],
      "tex": "\\begin{align}\n B_q&=e^{\\gamma_E\\epsilon-\\epsilon L_Q}\n \\frac{\\Gamma(\\epsilon)\\Gamma(1-\\epsilon)^2}{\\Gamma(2-2\\epsilon)},\\\\*\n B_w&=e^{\\epsilon L}B_q,\\\\*\n B_q&=\\frac1\\epsilon+2-L_Q\n +\\epsilon\\left[4-2L_Q+\\tfrac12L_Q^2-\\tfrac12\\zeta_2\\right]\n +O(\\epsilon^2),\\\\*\n B_w&=\\frac1\\epsilon+2+L-L_Q\n +\\epsilon\\left[4+2(L-L_Q)+\\tfrac12(L-L_Q)^2-\\tfrac12\\zeta_2\\right]\n +O(\\epsilon^2).\n \\label{eq:bubbles155}\n\\end{align}"
    },
    {
      "labels": [
        "eq:triangle155"
      ],
      "tex": "\\begin{align}\\label{eq:triangle155}\n \\mathcal T_0&=-\\tfrac12L^2+L\\ell_y+\\tfrac12\\ell_y^2,\\notag\\\\\n \\mathcal T_1&=-\\tfrac13L^3+\\tfrac12L^2L_Q+L^2\\ell_y\n -LL_Q\\ell_y-\\zeta_2L\\notag\\\\*\n &\\quad-\\tfrac12L_Q\\ell_y^2-\\tfrac13\\ell_y^3\n -\\zeta_2\\ell_y-3\\zeta_3.\n\\end{align}"
    },
    {
      "labels": [
        "eq:F1B155"
      ],
      "tex": "\\begin{equation}\\label{eq:F1B155}\n f_{1,B}=2\\mathcal T+\n \\frac{\\epsilon(D_s-4)}{1-\\epsilon}B_q+\n \\left[4-\\frac{(D_s-2)(1-\\epsilon)}{2(3-2\\epsilon)}\\right]B_w.\n\\end{equation}"
    },
    {
      "labels": [
        "eq:FFbare-one-loop-Laurent"
      ],
      "tex": "\\begin{align}\\label{eq:FFbare-one-loop-Laurent}\nf_{1,B}&=\\frac{b_0}{\\epsilon}+f_1\n+\\epsilon f_{1,\\epsilon}+O(\\epsilon^2)\\, .\n\\end{align}"
    },
    {
      "labels": [
        "eq:f1eps155"
      ],
      "tex": "\\begin{align}\\label{eq:f1eps155}\n f_{1,\\epsilon}={}&2\\mathcal T_1+(D_s-4)(3-L_Q)\n +b_0\\left[\\tfrac12(L-L_Q)^2+2(L-L_Q)+4-\\tfrac12\\zeta_2\\right]\\notag\\\\\n &+\\tfrac1{18}(D_s-2)(L-L_Q+2)+\\tfrac1{27}(D_s-2).\n\\end{align}"
    },
    {
      "labels": [
        "eq:bare155"
      ],
      "tex": "\\begin{equation}\\label{eq:bare155}\n f_{2,B}=\\frac{b_0^2}{\\epsilon^2}+\\frac{f_{2,-1}}{\\epsilon}+f_{2,0}+O(\\epsilon),\n \\qquad [f_{2,B}]_{\\epsilon^{-4}}=[f_{2,B}]_{\\epsilon^{-3}}=0,\n\\end{equation}"
    },
    {
      "labels": [
        "eq:A1155"
      ],
      "tex": "\\begin{align}\\label{eq:A1155}\n f_{2,-1}={}&4b_0\\mathcal T_0+2b_0^2(L-L_Q)-2c_m L+6c_m \\ell_y+d_0,\\notag\\\\\n d_0={}&-\\frac{119}{108}D_s^2+\\frac{293}{27}D_s+\\frac{1153}{27}.\n\\end{align}"
    },
    {
      "labels": [
        "eq:MS155",
        "eq:FFtwo-loop-counterterms"
      ],
      "tex": "\\begin{align}\n\\label{eq:MS155} \nf_2&=\\lim_{\\epsilon\\to0}\\bigl[f_{2,B}+\\Delta f_2\\bigr],\\\\\n\\label{eq:FFtwo-loop-counterterms}\n\\Delta f_2={}&-\\frac{b_0}{\\epsilon}f_{1,B}\n -\\frac{c_m}{\\epsilon}\\partial_L f_{1,B}\n +\\frac{\\kappa_h}{\\epsilon}\\mathcal H_B\\notag\\\\\n &+\\left[-\\frac{b_0}{\\epsilon}f_{1,B}\n          +\\frac{b_0^2}{\\epsilon^2}-\\frac{b_1}{\\epsilon}\\right]\n +\\frac{c_{GP}}{\\epsilon}f_{P,1}.\n\\end{align}"
    },
    {
      "labels": [
        "eq:UVcancel155"
      ],
      "tex": "\\begin{equation}\\label{eq:UVcancel155}\n f_{2,-1}=2b_0f_1+c_m\\partial_Lf_1-\\kappa_h\\mathcal H_0+b_1-c_{GP}p_0.\n\\end{equation}"
    },
    {
      "labels": [
        "eq:finite155"
      ],
      "tex": "\\begin{equation}\\label{eq:finite155}\n f_2=f_{2,0}-2b_0 f_{1,\\epsilon}\n -c_m\\partial_Lf_{1,\\epsilon}+\\kappa_h\\mathcal H_1+c_{GP}p_1.\n\\end{equation}"
    },
    {
      "labels": [
        "eq:delta155"
      ],
      "tex": "\\begin{align}\n\\label{eq:delta155}\nf_2\n -\\operatorname{FP}_\\epsilon\n \\left[\\sum_{\\gamma\\in\\mathcal S_1^{(2)}\\cup\\mathcal S_2^{(2)}} R f_{2,\\gamma,B}+R\\mathcal I_B\\right]\n &=\\frac{2-L_Q}{3}\\, .\n\\end{align}"
    },
    {
      "labels": [
        "main:FF2-12",
        "main:FF2-17",
        "main:FF2-18",
        "main:FF2-23",
        "main:FF2-24",
        "main:FF2-27",
        "main:FF2-28",
        "main:FF2-35",
        "main:FF2-36",
        "main:FF2-37",
        "main:FF2-38",
        "main:FF2-49",
        "main:FF2-51",
        "main:FF2-52",
        "main:FF2-53",
        "main:FF2-62",
        "main:FF2-63",
        "main:tad2-65"
      ],
      "tex": "\\begin{align}\nf_{2,\\mathrm{FF}12}&=\\frac{27}{8}(2+L-L_Q)^2.\\label{main:FF2-12}\\\\[4pt]\nf_{2,\\mathrm{FF}17}&=\\frac{53D_s-93}{36}L_Q^2\n -\\left(\\frac{127 D_s}{12} - \\frac{77}{4}\\right)L_Q\n +\\frac{28459 D_s}{1296} - \\frac{17465}{432}.\\label{main:FF2-17}\\\\[4pt]\nf_{2,\\mathrm{FF}18}&=\\frac98(L-L_Q)^2+\\frac{45}{8}(L-L_Q)+\\frac{279}{32}.\\label{main:FF2-18}\\\\[4pt]\nf_{2,\\mathrm{FF}23}&=\\frac92(2+L-L_Q)^2.\\label{main:FF2-23}\\\\[4pt]\nf_{2,\\mathrm{FF}24}&=\\left(D_s^2 - 3 D_s + \\frac{17}{6}\\right)(2-L_Q)^2-\\frac{2-L_Q}{9}.\\label{main:FF2-24}\\\\[4pt]\nf_{2,\\mathrm{FF}27}&=\\begin{aligned}[t]\n &\\frac98L_Q^2-\\frac94LL_Q\n -\\frac{12D_s+27}{8}L_Q+\\frac{57}{8}L\\\\*\n &+\\frac{45}{8}D_s+\\frac9{32}-\\frac94\\zeta_2.\n\\end{aligned}\\label{main:FF2-27}\\\\[4pt]\nf_{2,\\mathrm{FF}28}&=\\begin{aligned}[t]\n &\\frac{17D_s-27}8\\,L_Q^2\n-\\left(\\frac{307 D_s}{24} - \\frac{163}{8}\\right)\\,L_Q\\\\*\n &+\\frac{6779 D_s}{288} - \\frac{3611}{96}+\\frac{17D_s-27}4\\,\\zeta_2.\n\\end{aligned}\\label{main:FF2-28}\\\\[4pt]\nf_{2,\\mathrm{FF}35}&=\\begin{aligned}[t]\n &\\left(\\frac{11 D_s}{24} - \\frac{77}{12}\\right)(L-L_Q)^2\n -\\left(\\frac{1427}{36} - \\frac{221 D_s}{72}\\right)(L-L_Q)\\\\*\n &-\\left(\\frac{31547}{432} - \\frac{5141 D_s}{864}\\right).\n\\end{aligned}\\label{main:FF2-35}\\\\[4pt]\nf_{2,\\mathrm{FF}36}&=\\begin{aligned}[t]\n &-\\left(\\frac{59 D_s}{36} - \\frac{53}{18}\\right)\\,L_Q^2\n+\\left(\\frac{395 D_s}{36} - \\frac{349}{18}\\right)\\,L_Q\\\\*\n &-\\left(\\frac{29149 D_s}{1296} - \\frac{25435}{648}\\right).\n\\end{aligned}\\label{main:FF2-36}\\\\[4pt]\nf_{2,\\mathrm{FF}37}&=\\begin{aligned}[t]\n &-\\frac{D_s+10}{4}(L-L_Q)^2\n-\\frac{3(D_s+8)}{2}(L-L_Q)\\\\*\n &-\\left(\\frac{29 D_s}{12} + \\frac{52}{3}\\right)-\\frac{7-D_s}{2}\\zeta_3.\n\\end{aligned}\\label{main:FF2-37}\\\\[4pt]\nf_{2,\\mathrm{FF}38}&=\\begin{aligned}[t]\n &-\\left(\\frac{529 D_s}{72} - \\frac{373}{24}\\right)L_Q^2\n+\\left(\\frac{1013 D_s}{24} - \\frac{6709}{72}\\right)L_Q\\\\*\n &-\\left(\\frac{178553 D_s}{2592} - \\frac{133433}{864}\\right)-\\frac{69-29D_s}{2}\\zeta_3.\n\\end{aligned}\\label{main:FF2-38}\\\\[4pt]\nf_{2,\\mathrm{FF}49}&=\\begin{aligned}[t]\n &-\\frac{4D_s+1}{2}L_Q^2\n +\\frac98LL_Q-\\frac{51}{16}L\n -\\left(\\frac{31}{24} - \\frac{181 D_s}{12}\\right)L_Q\\\\*\n &-\\frac{7D_s+25}{4}\\zeta_2-\\left(\\frac{4457 D_s}{144} - \\frac{3353}{288}\\right).\n\\end{aligned}\\label{main:FF2-49}\\\\[4pt]\nf_{2,\\mathrm{FF}51}&=\\begin{aligned}[t]\n &L^3-3L^2(L_Q+\\ell_y)\n +3L_Q\\ell_y(2L+\\ell_y)+\\ell_y^3\\\\*\n &+\\frac94L^2-12L\\ell_y-6\\ell_y^2\n -\\frac{6D_s-87}{4}LL_Q-\\left(\\frac{537}{8} - \\frac{67 D_s}{12}\\right)L\\\\*\n &-\\left(\\frac{55 D_s}{72} + \\frac{193}{24}\\right)L_Q^2+\\left(\\frac{431 D_s}{72} + \\frac{1067}{24}\\right)L_Q\n +6\\zeta_2\\ell_y\\\\*\n &-\\frac{6D_s-57}{4}\\zeta_2+6\\zeta_3\n -\\left(\\frac{38015 D_s}{2592} + \\frac{62069}{864}\\right).\n\\end{aligned}\\label{main:FF2-51}\\\\[4pt]\nf_{2,\\mathrm{FF}52}&=\\begin{aligned}[t]\n &-\\frac{3(3D_s+1)}8L_Q^2\n -\\frac{1-63D_s}{8}L_Q\\\\*\n &-\\frac{3(3D_s+1)}4\\zeta_2-\\left(\\frac{531 D_s}{32} - \\frac{515}{96}\\right).\n\\end{aligned}\\label{main:FF2-52}\\\\[4pt]\nf_{2,\\mathrm{FF}53}&=\\begin{aligned}[t]\n &\\frac34L^3-\\frac94L^2(L_Q+\\ell_y)\n +\\frac94 L_Q\\ell_y(2L+\\ell_y)+\\frac34\\ell_y^3\\\\*\n &+\\frac98L^2-9L\\ell_y-\\frac92\\ell_y^2\n +\\frac{99}{8}LL_Q-\\frac{585}{16}L\\\\*\n &-\\frac{9(D_s+1)}8L_Q^2+\\frac{69D_s+12}{8}L_Q\n +\\frac92\\zeta_2\\ell_y+\\frac{45}{8}\\zeta_2+\\frac92\\zeta_3\n -\\left(\\frac{621 D_s}{32} - \\frac{225}{32}\\right).\n\\end{aligned}\\label{main:FF2-53}\\\\[4pt]\nf_{2,\\mathrm{FF}62}&=\\begin{aligned}[t]\n &-\\left[\\frac{9-5D_s}{2}(2-L_Q)-\\frac14\\right]\n \\left(\\frac{L^2}{2}-L\\ell_y-\\frac{\\ell_y^2}{2}\\right)\\\\*\n &-\\left(D_s-\\frac74\\right)(2-L_Q)(L+2-L_Q)\n -\\left(\\frac{L}{12} + \\frac{1}{6} - \\frac{L_Q}{12}\\right)\\\\*\n &-\\left(D_s^2-\\frac52D_s+\\frac{23}{12}\\right)(2-L_Q)^2\\\\*\n &-\\left(D_s^2-\\frac72D_s+\\frac{65}{18}\\right)(2-L_Q)-\\frac29\\, .\n\\end{aligned}\\label{main:FF2-62}\\\\[4pt]\nf_{2,\\mathrm{FF}63}&=\\begin{aligned}[t]\n &-(L+2-L_Q)\\bigg[-\\frac94L^2+\\frac92L\\ell_y+\\frac94\\ell_y^2\\\\*\n &+\\frac{81}{8}L+\\frac{45}{4}(2-L_Q)-\\frac{27}{8}\\bigg].\n\\end{aligned}\\label{main:FF2-63}\\\\[4pt]\nf_{2,\\mathrm{tad}65}&=-(D_s-1)(L+\\ell_y)(1-L_Q+L-\\ell_y).\\label{main:tad2-65}\n\\end{align}"
    },
    {
      "labels": [
        "main:FF2-70"
      ],
      "tex": "\\begin{align}\\label{main:FF2-70}\nf_{2,\\mathrm{FF}70}={}&\\frac{L^4}{6}\n -\\left(\\frac23\\ell_y+\\frac53\\right)L^3\n -\\left(-\\frac52\\ell_y+\\frac92\\zeta_2-\\frac{71}{8}\\right)L^2\\notag\\\\*\n&-L\\left[-\\frac23\\ell_y^3-\\frac52\\ell_y^2\n +\\left(\\frac32D_s+\\frac34\\right)L_Q\n +D_s\\left(3\\zeta_2-\\frac{71}{12}\\right)\n -13\\zeta_3-\\frac{23}{12}\\zeta_2+\\frac{151}{24}\\right]\\notag\\\\*\n&+\\frac13\\ell_y^4+\\frac56\\ell_y^3+4\\zeta_2\\ell_y^2\n +(10\\zeta_2+4\\zeta_3)\\ell_y\\notag\\\\*\n&+\\left(\\frac{41 D_s}{36} + \\frac{17}{144}\\right)L_Q^2\n -\\left(\\frac{33 D_s}{4} - \\frac{613}{144}\\right)L_Q\\notag\\\\*\n&-D_s\\left(8\\zeta_3-\\frac{43}{9}\\zeta_2-\\frac{20503}{1296}\\right)\n +21\\zeta_4+\\frac{65}{9}\\zeta_2-\\frac{21}{4}\\zeta_3\n -\\frac{98483}{5184}+\\kappa_{22}\\, .\n\\end{align}"
    },
    {
      "labels": [
        "main:FF2-71"
      ],
      "tex": "\\begin{align}\\label{main:FF2-71}\nf_{2,\\mathrm{FF}71}={}&\\frac{L^4}{6}\n -\\left(\\frac23\\ell_y+\\frac53\\right)L^3\\notag\\\\*\n&-L^2\\left[-\\frac{5D_s+11}{4}L_Q\n +\\frac72D_s-\\ell_y^2-5\\ell_y-5\\zeta_2-\\frac{17}{8}\\right]\\notag\\\\*\n&-L\\left[\\left(\\frac{5D_s+11}{2}\\ell_y-\\frac12D_s+\\frac{93}{4}\\right)L_Q\n -\\frac23\\ell_y^3\n -\\left(7D_s+\\frac{13}{4}\\right)\\ell_y\\right.\\notag\\\\*\n&\\hspace{18mm}\\left.\n -2D_s\\zeta_2-\\frac5{12}D_s+22\\zeta_3+5\\zeta_2-\\frac{1235}{24}\\right]\\notag\\\\*\n&-\\left(\\frac{73}{36} - \\frac{67 D_s}{9}\\right)L_Q^2\n -\\left[\\frac{5D_s+11}{4}\\ell_y^2\n +\\frac{565 D_s}{12} - \\frac{101}{3}\\right]L_Q\\notag\\\\*\n&-\\frac16\\ell_y^4-\\frac53\\ell_y^3\n -\\left(4\\zeta_2-\\frac{13}{8}-\\frac72D_s\\right)\\ell_y^2\n -(10\\zeta_2+12\\zeta_3)\\ell_y\\notag\\\\*\n&-\\frac{17D_s-19}{2}\\zeta_3\n -\\left(\\frac{203 D_s}{36} - \\frac{121}{36}\\right)\\zeta_2-19\\zeta_4\n -\\left(\\frac{98369}{1296} - \\frac{53539 D_s}{648}\\right)\\, .\n\\end{align}"
    },
    {
      "labels": [
        "main:FF2-74",
        "main:FF2-75"
      ],
      "tex": "\\begin{align}\nf_{2,\\mathrm{FF}74}&=\\begin{aligned}[t]\n &\\frac{D_s-14}{9}\\mathcal P_3\n -\\left(\\frac{71}{18} - \\frac{17 D_s}{36}\\right)L^2-\\left(\\frac{16 D_s}{9} - \\frac{176}{9}\\right)L\\ell_y\\\\*\n &+\\frac{5(D_s-14)}{3}LL_Q-\\left(\\frac{55 D_s}{9} - \\frac{650}{9}\\right)L\n +\\left(\\frac{29 D_s}{36} + \\frac{157}{18}\\right)L_Q^2\\\\*\n &-\\left(\\frac{73 D_s}{12} + \\frac{883}{18}\\right)L_Q\n -\\frac{8(D_s-11)}9\\ell_y^2+\\frac{2(D_s-14)}{3}\\zeta_2\\ell_y\\\\*\n &+\\frac{5(D_s-14)}{6}\\zeta_2+\\frac{2(D_s-14)}{3}\\zeta_3\n +\\frac{19981 D_s}{1296} + \\frac{51125}{648}.\n\\end{aligned}\\label{main:FF2-74}\\\\[4pt]\nf_{2,\\mathrm{FF}75}&=\\begin{aligned}[t]\n &\\frac{(D_s-14)}{9}\\mathcal Q_3\n -\\frac{5-7D_s}{9}L^2-9LL_Q\n -\\left(\\frac{13 D_s}{18} - \\frac{103}{9}\\right)L\\ell_y\\\\*\n &-\\left(\\frac{7 D_s}{4} - \\frac{67}{2}\\right)L-\\frac{2(D_s-14)}{3}\\zeta_2L\n +\\left(\\frac{35 D_s}{72} + \\frac{115}{36}\\right)L_Q^2-\\frac{5D_s+8}{6}L_Q\\ell_y\\\\*\n &-\\left(\\frac{221 D_s}{72} + \\frac{821}{36}\\right)L_Q\n -\\left(\\frac{43 D_s}{36} - \\frac{79}{18}\\right)\\ell_y^2+\\frac{19D_s+16}{18}\\ell_y\\\\*\n &-\\left(\\frac{77}{18} - \\frac{83 D_s}{36}\\right)\\zeta_2\n +\\frac{16243 D_s}{2592} + \\frac{54539}{1296}.\n\\end{aligned}\\label{main:FF2-75}\n\\end{align}"
    },
    {
      "labels": [
        "main:SE2-2",
        "main:SE2-4",
        "main:SE2-5",
        "main:SE2-7",
        "main:SE2-8"
      ],
      "tex": "\\begin{align}\nf_{2,\\mathrm{SE}2}&=-(D_s-1)\\left[\\frac34(L-L_Q)+\\frac{27}{16}\\right].\\label{main:SE2-2}\\\\[4pt]\nf_{2,\\mathrm{SE}4}&=\\begin{aligned}[t]\n &-\\frac{27-6D_s}{16}(L-L_Q)^2-\n   \\frac{69-18D_s}{16}(L-L_Q)\\\\*\n &-\\left(\\frac{217}{64} - \\frac{55 D_s}{96}\\right).\n\\end{aligned}\\label{main:SE2-4}\\\\[4pt]\nf_{2,\\mathrm{SE}5}&=-\\frac{27}{8}(L-L_Q)^2-\n              \\frac{55}{4}(L-L_Q)-14.\\label{main:SE2-5}\\\\[4pt]\nf_{2,\\mathrm{SE}7}&=\\begin{aligned}[t]\n &\\left(\\frac{D_s}{18} + \\frac{335}{144}\\right)(L-L_Q)^2\n              +\\left(\\frac{17 D_s}{36} + \\frac{1415}{144}\\right)(L-L_Q)\\\\*\n &+\\frac{61 D_s}{1296} + \\frac{76831}{5184}+\\frac{D_s}{2}\\zeta_3.\n\\end{aligned}\\label{main:SE2-7}\\\\[4pt]\nf_{2,\\mathrm{SE}8}&=\\begin{aligned}[t]\n &-\\left(\\frac{23 D_s}{36} - \\frac{407}{72}\\right)(L-L_Q)^2\n       -\\left(\\frac{25 D_s}{9} - \\frac{1969}{72}\\right)(L-L_Q)\\\\*\n &-\\left(\\frac{5677 D_s}{1296} - \\frac{117793}{2592}\\right)\n       -\\frac{D_s-6}{4}\\big[\\ell_y^2-2(L-L_Q)\\ell_y-2\\ell_y\\big].\n\\end{aligned}\\label{main:SE2-8}\n\\end{align}"
    },
    {
      "labels": [
        "eq:gMass155"
      ],
      "tex": "\\begin{align}\\label{eq:gMass155}\n f_2^{m}(L,\\ell_y)={}&\\frac12\\bigl(f_1^{m}\\bigr)^2+\\frac{b_0}{3}(L^3-3L\\ell_y^2-2\\ell_y^3)\n -\\frac{\\Gamma_{\\rm cusp}^{(2)}}{4}(L-\\ell_y)^2+\\frac{\\Gamma_{\\rm c}^{(2)}}2\\ell_y^2\\notag\\\\\n &+k_s\\ell_y(L+\\ell_y)+J_L L+J_y\\ell_y+c_2.\n\\end{align}"
    },
    {
      "labels": [
        "eq:gGeneral155"
      ],
      "tex": "\\begin{align}\\label{eq:gGeneral155}\n f_2={}&f_2^{m}+2b_0(L-L_Q)f_1^{m}\\notag\\\\\n &+c_m(L-L_Q)\\partial_L\\mathcal P_{\\rm DL}\n -\\kappa_h(L-L_Q)\\mathcal H_0\\notag\\\\\n &+\\gamma_2(L-L_Q)+b_0^2(L-L_Q)^2+b_0c_m(L-L_Q).\n\\end{align}"
    },
    {
      "labels": [
        "eq:coeff155"
      ],
      "tex": "\\begin{align}\n k_s&=\\frac{D_s}{3}-\\frac23,\\notag\\\\*\n J_L&=D_s^2-\\frac{92}{9}D_s+\\frac{112}{9}+4\\zeta_3,\n \\label{eq:coeff155}\\\\*\n J_y&=\\frac73D_s-\\frac{14}{3}+\\frac{28}{3}\\zeta_2\n -\\frac23D_s\\zeta_2-4\\zeta_3,\\notag\\\\*\n c_2&=-\\frac{1643}{648}D_s^2+\\frac{4523}{162}D_s+\\frac{7177}{162}\n +\\frac23D_s\\zeta_2-\\frac43\\zeta_2\\notag\\\\*\n &\\quad+\\frac83D_s\\zeta_3-\\frac{184}{3}\\zeta_3+8\\zeta_4.\\notag\n\\end{align}"
    },
    {
      "labels": [
        "eq:gamma155"
      ],
      "tex": "\\begin{equation}\\label{eq:gamma155}\n \\gamma_2=2b_1-c_{GP}(4-D_s)\n =-\\frac56D_s^2+\\frac73D_s+\\frac{80}{3}.\n\\end{equation}"
    },
    {
      "labels": [
        "eq:log-form-factor-two-loop"
      ],
      "tex": "\\begin{align}\n \\log F={}&g_R^2 f_1+g_R^4\\left(f_2-\\tfrac12f_1^2\\right)\n +O(g_R^6)+o_{\\rm LP}(1).\n \\label{eq:log-form-factor-two-loop}\n\\end{align}"
    },
    {
      "labels": [
        "eq:RG155"
      ],
      "tex": "\\begin{equation}\\label{eq:RG155}\n -\\partial_{L_Q}f_2-2b_0f_1-c_m\\partial_Lf_1\n +\\kappa_h\\mathcal H_0-\\gamma_2=0.\n\\end{equation}"
    },
    {
      "labels": [
        "eq:scalar-YM-cusp-kernel"
      ],
      "tex": "\\begin{equation}\n\\label{eq:scalar-YM-cusp-kernel}\n \\Gamma_{\\rm cusp}=4g_R^2+\n \\left[\\frac{320}{9} - \\frac{16 D_s}{9}-8\\zeta_2\\right]g_R^4+O(g_R^6).\n\\end{equation}"
    },
    {
      "labels": [
        "eq:scalar-YM-octagon-kernel"
      ],
      "tex": "\\begin{equation}\n\\label{eq:scalar-YM-octagon-kernel}\n \\Gamma_{\\rm oct}=4g_R^2+\n \\left[\\frac{308}{9}-\\frac{10D_s}{9}-16\\zeta_2\\right]g_R^4+O(g_R^6).\n\\end{equation}"
    },
    {
      "labels": [
        "eq:Gc155"
      ],
      "tex": "\\begin{equation}\\label{eq:Gc155}\n \\Gamma_{\\rm c}\\equiv2\\Gamma_{\\rm cusp}-\\Gamma_{\\rm oct}\n =4g_R^2+\\left(\\frac{332}{9}-\\frac{22D_s}{9}\\right)g_R^4+O(g_R^6).\n\\end{equation}"
    },
    {
      "labels": [
        "eq:integral155"
      ],
      "tex": "\\begin{align}\\label{eq:integral155}\n \\log F={}&-\\frac12\\int_{k_{\\min}^2}^{Q^2}\\frac{dk^2}{k^2}\n \\log\\frac{Q^2}{k^2}\\,\\Gamma_{\\rm cusp}[g_R^2(k^2)]\\notag\\\\\n &+\\int_{k_{\\min}^2}^{\\mu_m^2}\\frac{dk^2}{k^2}\n \\log\\frac{\\mu_m^2}{k^2}\\,\\Gamma_{\\rm c}[g_R^2(k^2)]\n -\\int_{\\mu^2}^{\\mu_m^2}\\frac{dk^2}{k^2}\\,\\gamma_G^{\\rm eff}[g_R^2(k^2)]\\notag\\\\\n &+\\int_{\\mu_m^2}^{Q^2}\\frac{dk^2}{k^2}\\,[g_R^2(k^2)]^2\n       [J_L+k_s\\ell_y]+\\mathcal C(g_m^2,h_m;\\ell_y)+O(g_R^6),\n\\end{align}"
    },
    {
      "labels": [
        "eq:effective-operator-evolution",
        "eq:C155"
      ],
      "tex": "\\begin{align}\n \\gamma_G^{\\rm eff}(g_R^2)&=b_0g_R^2+[2b_1-c_{GP}(4-D_s)]g_R^4,\n \\label{eq:effective-operator-evolution}\\\\\n \\mathcal C(g_m^2,h_m;\\ell_y)&=g_m^2 c_1+g_m^2 h_m(-\\ell_y-1)\n +g_m^4[k_s\\ell_y^2+J_y\\ell_y+c_2].\n \\label{eq:C155}\n\\end{align}"
    },
    {
      "labels": [
        "eq:walking-kernel-expansion"
      ],
      "tex": "\\begin{align}\n \\Gamma_{\\rm walk}(g_R^2;\\eta)\n &=g_R^2\\Gamma_{\\rm walk}^{(1)}(\\eta)\n  +g_R^4\\Gamma_{\\rm walk}^{(2)}(\\eta)+O(g_R^6).\n \\label{eq:walking-kernel-expansion}\n\\end{align}"
    },
    {
      "labels": [
        "eq:walking-kernel-one-loop",
        "eq:walking-kernel-two-loop"
      ],
      "tex": "\\begin{align}\n \\Gamma_{\\rm walk}^{(1)}(\\eta)\n &=\\frac{\\Gamma_{\\rm cusp}^{(1)}}4(1+\\eta)^2\n   -\\frac{\\Gamma_{\\rm c}^{(1)}}2\\eta^2\n =1+2\\eta-\\eta^2,\n \\label{eq:walking-kernel-one-loop}\\\\*\n \\Gamma_{\\rm walk}^{(2)}(\\eta)\n &=\\frac{\\Gamma_{\\rm cusp}^{(2)}}4(1+\\eta)^2\n   -\\frac{\\Gamma_{\\rm c}^{(2)}}2\\eta^2 .\n \\label{eq:walking-kernel-two-loop}\n\\end{align}"
    },
    {
      "labels": [
        "eq:walking-kernel-two-loop-explicit"
      ],
      "tex": "\\begin{align}\n \\Gamma_{\\rm walk}^{(2)}(\\eta)\n &=\\left(\\frac{80-4D_s}{9}-2\\zeta_2\\right)(1+\\eta)^2\n   -\\frac{166-11D_s}{9}\\eta^2 .\n \\label{eq:walking-kernel-two-loop-explicit}\n\\end{align}"
    },
    {
      "labels": [
        "eq:walking-kernel-maximal-weight"
      ],
      "tex": "\\begin{equation}\n \\left.\\Gamma_{\\rm walk}^{(2)}(\\eta)\\right|_{\\rm max.\\,trans.}\n =-2\\zeta_2(1+\\eta)^2.\n \\label{eq:walking-kernel-maximal-weight}\n\\end{equation}"
    },
    {
      "labels": [
        "eq:exact-bubbles-wy"
      ],
      "tex": "\\begin{align}\n A_0(wyQ^2)&=wyQ^2\\left[\\frac1\\epsilon+1-L_Q+L-\\ell_y\\right]\n +O(\\epsilon),\\\\*\n b_w&=2+L-L_Q+\\bigl(\\sqrt{1+4y}-1\\bigr)\\ell_y -2\\sqrt{1+4y}\n \\log\\frac{1+\\sqrt{1+4y}}2,\\\\*\n b_q&=2-L_Q+\\bigl(\\sqrt{1+4wy}-1\\bigr)(\\ell_y-L) -2\\sqrt{1+4wy}\n \\log\\frac{1+\\sqrt{1+4wy}}2,\\\\*\n d_w&=-1-\\frac{2y}{\\sqrt{1+4y}}\n \\left[\\ell_y-2\\log\\frac{1+\\sqrt{1+4y}}2\\right].\n \\label{eq:exact-bubbles-wy}\n\\end{align}"
    },
    {
      "labels": [
        "eq:exact-triangle-wy"
      ],
      "tex": "\\begin{align}\n\\mathcal T_0(w,y)\n &=-\\int_0^1\\dd\\tau_1\\int_0^{1-\\tau_1}\n       \\frac{\\dd\\tau_2}{wy+w\\tau_1(1-\\tau_1)+\\tau_2(1-\\tau_1-\\tau_2)}\\notag\\\\*\n &=-4\\int_0^1\\frac{\\dd\\tau_1}\n {\\sqrt{(1-\\tau_1)^2+4w\\tau_1(1-\\tau_1)+4wy}}\\notag\\\\*\n &\\hspace{5mm}\\times\n \\operatorname{artanh}\n \\frac{1-\\tau_1}{\\sqrt{(1-\\tau_1)^2+4w\\tau_1(1-\\tau_1)+4wy}}.\n \\label{eq:exact-triangle-wy}\n\\end{align}"
    },
    {
      "labels": [],
      "tex": "\\begin{equation}\\begin{aligned}f_{2,0}^{[4]}&=\\frac{L^{4}}{2} + \\frac{\\ell_{y}^{4}}{2} + L^{2} \\ell_{y}^{2} - 2 L^{3} \\ell_{y} + 2 L \\ell_{y}^{3}\\end{aligned}\\end{equation}"
    },
    {
      "labels": [],
      "tex": "\\begin{equation}\\begin{aligned}f_{2,0}^{[3]}&=- 13 L^{3} - \\frac{26 \\ell_{y}^{3}}{3} + \\frac{D_{s} L^{3}}{2} - \\frac{52 L_Q \\ell_{y}^{2}}{3} + \\frac{D_{s} \\ell_{y}^{3}}{3}\\\\ & + \\frac{13 L \\ell_{y}^{2}}{3} + \\frac{52 L^{2} L_Q}{3} + \\frac{104 L^{2} \\ell_{y}}{3} - \\frac{104 L L_Q \\ell_{y}}{3}\\\\ & - \\frac{4 D_{s} L^{2} \\ell_{y}}{3} - \\frac{2 D_{s} L^{2} L_Q}{3} - \\frac{D_{s} L \\ell_{y}^{2}}{6} + \\frac{2 D_{s} L_Q \\ell_{y}^{2}}{3}\\\\ & + \\frac{4 D_{s} L L_Q \\ell_{y}}{3}\\end{aligned}\\end{equation}"
    },
    {
      "labels": [],
      "tex": "\\begin{equation}\\begin{aligned}f_{2,0}^{[2]}&=\\frac{127 \\ell_{y}^{2}}{9} + \\frac{229 L^{2}}{9} + \\frac{338 L_Q^{2}}{9} + 4 L_Q \\ell_{y} - \\frac{688 L L_Q}{9}\\\\ & - \\frac{26 D_{s} L_Q^{2}}{9} - \\frac{23 D_{s} L^{2}}{6} - \\frac{D_{s} \\ell_{y}^{2}}{18} + \\frac{\\pi^{2} L^{2}}{3}\\\\ & + \\frac{\\pi^{2} \\ell_{y}^{2}}{3} + \\frac{D_{s}^{2} L^{2}}{18} + \\frac{D_{s}^{2} L_Q^{2}}{18} + \\frac{194 L \\ell_{y}}{9}\\\\ & - 2 D_{s} L_Q \\ell_{y} - \\frac{2 \\pi^{2} L \\ell_{y}}{3} - \\frac{D_{s}^{2} L L_Q}{9} + \\frac{29 D_{s} L \\ell_{y}}{9}\\\\ & + \\frac{58 D_{s} L L_Q}{9}\\end{aligned}\\end{equation}"
    },
    {
      "labels": [],
      "tex": "\\begin{equation}\\begin{aligned}f_{2,0}^{[1]}&=- \\frac{2306 L_Q}{27} - \\frac{14 \\ell_{y}}{3} + \\frac{3974 L}{27} - 4 \\ell_{y} \\zeta\\left(3\\right) + 4 L \\zeta\\left(3\\right)\\\\ & - \\frac{586 D_{s} L_Q}{27} - \\frac{149 D_{s} L}{27} - \\frac{26 \\pi^{2} L}{9} - \\frac{4 \\pi^{2} \\ell_{y}}{3} - \\frac{D_{s}^{2} L}{27}\\\\ & + \\frac{7 D_{s} \\ell_{y}}{3} + \\frac{119 D_{s}^{2} L_Q}{54} + \\frac{\\pi^{2} D_{s} L}{9}\\end{aligned}\\end{equation}"
    },
    {
      "labels": [],
      "tex": "\\begin{equation}\\begin{aligned}f_{2,0}^{[0]}&=\\frac{1588}{27} + \\kappa_{22} - \\frac{340 \\zeta\\left(3\\right)}{3} - \\frac{305 D_{s}^{2}}{54} - \\frac{163 \\pi^{2}}{54} + \\frac{17 \\pi^{4}}{90}\\\\ & + \\frac{647 D_{s}}{9} - \\frac{\\pi^{2} D_{s}^{2}}{216} + \\frac{5 \\pi^{2} D_{s}}{27} + \\frac{14 D_{s} \\zeta\\left(3\\right)}{3}\\end{aligned}\\end{equation}"
    },
    {
      "labels": [
        "eq:coupled-regulator"
      ],
      "tex": "\\begin{align}\n \\rho&=r\\epsilon .\n \\label{eq:coupled-regulator}\n\\end{align}"
    },
    {
      "labels": [
        "eq:ff48-native-result"
      ],
      "tex": "\\begin{align}\n\\label{eq:ff48-native-result}\nG_{48}\n&=\n{}\n\\frac{1}{\\epsilon^2}\n\\Bigl(\\tfrac{51}{16}+\\tfrac34\\Ds\\Bigr)\n+\\frac1\\epsilon\n\\Bigl(\\tfrac{409}{32}+\\tfrac{49}{12}\\Ds\n+\n\\Bigl(\\tfrac{51}{8}+\\tfrac32\\Ds\\Bigr) L\n\\Bigr)\n\\\\\n&\n-\n\\tfrac32 L^3\n+\n\\tfrac94\nL^2\\ell_y + \\tfrac94 L\\ell_y^2+\\tfrac34\\ell_y^3\n+\n\\Bigl(\\tfrac{265}{16}+\\tfrac34\\Ds\\Bigr)L^2\\nonumber\\\\\n&+\\Bigl(\\tfrac{533}{48} + \\tfrac{109}{12}\\Ds- \\tfrac{3\\pi^2}{4}\\Bigr) L\n+\n\\tfrac{3\\pi^2}{2}\\ell_y\n+\\Ds\\Bigl(\\tfrac{1099}{72}-\\tfrac{3\\pi^2}{8}\\Bigr)+\\tfrac{22855}{576} + \\tfrac{275 \\pi^2}{96}\n+O(\\epsilon)\n\\, . \\nonumber\n\\end{align}"
    },
    {
      "labels": [
        "eq:ff72-native-result"
      ],
      "tex": "\\begin{align}\nG_{72}&\n=\n\\frac{1}{\\epsilon^2}\n\\Bigl(\n\\tfrac{275}{144}+\\tfrac{11}{9}\\Ds\n\\Bigr)\n+\n\\frac{1}{\\epsilon}\\,G_{72,-1}\n+\n\\sum_{k=0}^4G_{72,0}^{(k)}\n+\nO(\\epsilon),\n\\label{eq:ff72-native-result}\n\\end{align}"
    },
    {
      "labels": [],
      "tex": "\\begin{align}\nG_{72,-1}\n&=\n\\tfrac{3911}{864}+\\tfrac{3187}{432}\\Ds\n-\n\\Bigl(\\tfrac{11}{12}+\\tfrac{\\Ds}{6}\\Bigr)(L^2-\\ell_y^2)\n+\n\\Bigl(\\tfrac{11}{6}+\\tfrac{\\Ds}{3}\\Bigr) L\\ell_y\n+\n\\Bigl(\\tfrac{41}{6}+\\tfrac{5\\Ds}{6}\\Bigr) L\n\\, ,\n\\notag\\\\\nG_{72,0}^{(4)}\n&=\n\\tfrac1{12}L^4\n-\n\\tfrac13 L^3 \\ell_y\n+\n\\tfrac13 L \\ell_y^3\n+\n\\tfrac16\\ell_y^4\n\\, , \\notag\\\\\nG_{72,0}^{(3)}\n&=\n- \n\\Bigl(\\tfrac{31}{12}+\\tfrac{\\Ds}6\\Bigr) L^3\n+\n\\Bigl(\\tfrac{23}{4}+\\tfrac{\\Ds}{2}\\Bigr)L^2\\ell_y\n+ 2 L \\ell_y^2\n-\n\\Bigl(\\tfrac7{12}+\\tfrac{\\Ds}6\\Bigr)\\ell_y^3\n\\, ,\\notag\\\\\nG_{72,0}^{(2)}\n&=\n\\Bigl(\n\\tfrac{151}{18}+\\tfrac{13\\Ds}{72}+\\tfrac34\\zeta_2\n\\Bigr)L^2\n+\n\\Bigl(\n\\tfrac{29}{9} + \\tfrac{8\\Ds}{9} - 2\\zeta_2\n\\Bigr)L \\ell_y\n+\n\\Bigl(\n\\tfrac{29}{18}+\\tfrac{4\\Ds}{9}+\\zeta_2\n\\Bigr)\\ell_y^2\n\\, ,\\notag\\\\\nG_{72,0}^{(1)}\n&=\n\\Bigl(\n\\tfrac{7447}{288} - \\tfrac{173\\pi^2}{144}\n+ \n\\tfrac{13\\zeta_3}{2} \n+ \n\\Ds \\left(\\tfrac{125}{36}+\\tfrac{\\pi^2}{12}\\right)\n\\Bigr) L\n+\n\\Bigl(\n\\tfrac{9\\pi^2+16\\zeta_3}{8}-\\Ds\\,\\tfrac{\\pi^2}{6}\n\\Bigr) \\ell_y\n\\, , \\notag\\\\\nG_{72,0}^{(0)}\n&=\n\\tfrac{12845}{5184} + \\tfrac{401\\pi^2}{288}\n+\n\\tfrac{\\pi^4}{12}\n-\n\\frac{159\\zeta_3}{8}\n+\n\\Ds\\left(\n\\tfrac{82039}{2592}-\\tfrac{155\\pi^2}{432}+\\tfrac{\\zeta_3}{2}\n\\right)\n\\, .\n\\end{align}"
    }
  ],
  "provided_calculation_records": {
    "schema": "walking-sudakov-scientific-source-evidence/1",
    "scope": "Curated mathematical records supplied with the calculation: leading-power numerator definitions, scalar reductions, routing data and proper-forest contractions. No integral has been recalculated or newly certified in making this collection.",
    "notation_dictionary": [
      {
        "legacy": "FF-Tn",
        "paper": "FF^(2)_n",
        "qualification": "Generic ordinary-vertex family label. Families classified as tadpoles in the paper are exceptions; see explicit exceptions below."
      },
      {
        "legacy": "TP-Tn",
        "paper": "SE^(2)_n",
        "qualification": "Two-point/self-energy family; its local definition specifies the required external-virtuality derivative."
      },
      {
        "legacy": "global u",
        "paper": "walking w",
        "qualification": "Only the historical global walking mass ratio is meant. Formula-local parameter names are not changed."
      },
      {
        "legacy": "global Q_mu or Q_\\mu",
        "paper": "L_Q",
        "qualification": "The subtraction-scale logarithm. Retained formulas already use L_Q in many places."
      },
      {
        "legacy": "native-source two-loop vertex coefficient",
        "paper": "negative of the corresponding physical graph coefficient",
        "qualification": "The overall source-to-physical sign conversion is stated in the manuscript normalization discussion. One-loop LSZ products have their own convention and are not to be sign-flipped by this rule."
      },
      {
        "legacy": "w in ff75_source.tex",
        "paper": "local scalar product k dot p_2 at Q^2=1",
        "qualification": "NOT the walking mass ratio. The same record retains u for the global small-mass ratio and has j=0,w as labels for its numerator pieces."
      }
    ],
    "tadpole_label_exceptions": {
      "FF-T1": "tad^(2)_1",
      "FF-T31": "tad^(2)_31",
      "FF-T32": "tad^(2)_32",
      "FF-T65": "tad^(2)_65"
    },
    "normalization_and_scalar_library_tex": "\\label{sec:batches}\n\nKeep the held source $H=T^{\\rm ren}$ with generic complex background.\nUse $d=4-2\\epsilon$, $n_s=D_s-d$, $g_\\epsilon^2=e^{-\\gamma_E\\epsilon}\\mu^{-2\\epsilon}Ng_{{\\rm YM},B}^2/(4\\pi)^{d/2}$,\n$F^{(0)}=-is\\,(\\varepsilon_1\\cdot\\varepsilon_2)$, and\n\\[\n[dk]=e^{\\gamma_E\\epsilon}\\mu^{2\\epsilon}\\frac{d^dk}{i\\pi^{d/2}},\\quad\ns=-Q^2,\\quad t_1=t_2=M^2=-M_E^2,\\quad m_z^2>0.\n\\]\nThe native source-to-$g_\\epsilon^4$ dictionary strips $i g_{{\\rm YM},B}^4N^2(\\varepsilon_1\\cdot\\varepsilon_2)$ and divides\nthe scalar coefficient by $-s$. The single conversion from this native\ncoefficient to the physical convention is fixed by Eq.~\\eqref{eq:phase153}.\nIndependent masses/invariants are retained through the open source and\nlocal-$K$ contractions. The physical equal-virtuality surface is taken\nafterwards, without absolute-value mass replacements.\n\nDefine $B_t=B(M^2;m_z^2,m_z^2)$, $B_s=B(s;m_z^2,m_z^2)$ and\n$b_t=2+L-L_Q$, $b_s=2-L_Q$. At leading power,\n\\begin{align}\nB_v^{\\rm LP}&=e^{\\gamma_E\\epsilon}\\Gamma(\\epsilon)\n \\left(\\frac{\\mu^2}{V_E^2}\\right)^\\epsilon\n \\frac{\\Gamma(1-\\epsilon)^2}{\\Gamma(2-2\\epsilon)},\\\\\n &=\\frac1\\epsilon+b_v+\\epsilon\\left(\\frac{b_v^2}{2}+2-\\frac{\\zeta_2}{2}\\right)\n +O(\\epsilon^2),\\quad (V_E^2=M_E^2\\text{ or }Q^2).\n\\end{align}\nFor the earlier bubble-product graphs only this LP bubble is needed. The FF-T70 calculation below retains internal coefficients promoted by inverse source weights;its physical result remains strictly $w^0y^0$. Positive Euclidean bases fix principal logarithms; other\nkinematics are reached by continuous Feynman continuation.",
    "ordered_routing_records": [
      {
        "legacy_graphs": [
          "FF-T28"
        ],
        "paper_graphs": [
          "FF^(2)_28"
        ],
        "family_key": "01832d",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_1-k_2+p_2)^2-0+i0,\\quad D_{4}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T28"
        ],
        "paper_graphs": [
          "FF^(2)_28"
        ],
        "family_key": "0d93c3",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-0+i0,\\quad D_{2}=(k_2)^2-0+i0\\)\\newline \\(D_{3}=(k_1-k_2+p_2)^2-m_z^2+i0,\\quad D_{4}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T23"
        ],
        "paper_graphs": [
          "FF^(2)_23"
        ],
        "family_key": "131463",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1)^2-m_z^2+i0,\\quad D_{2}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_1-p_1)^2-m_z^2+i0,\\quad D_{4}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T65"
        ],
        "paper_graphs": [
          "tad^(2)_65"
        ],
        "family_key": "26101e",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2-p_1)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_2-p_1)^2-m_z^2+i0,\\quad D_{4}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T18"
        ],
        "paper_graphs": [
          "FF^(2)_18"
        ],
        "family_key": "3bd5a6",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1)^2-m_z^2+i0,\\quad D_{2}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_1-k_2)^2-0+i0,\\quad D_{4}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T37"
        ],
        "paper_graphs": [
          "FF^(2)_37"
        ],
        "family_key": "4c8a13",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_1-k_2)^2-0+i0,\\quad D_{4}=(k_1-p_2)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T27"
        ],
        "paper_graphs": [
          "FF^(2)_27"
        ],
        "family_key": "4e4a88",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_1-k_2-p_1)^2-0+i0,\\quad D_{4}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T52"
        ],
        "paper_graphs": [
          "FF^(2)_52"
        ],
        "family_key": "6a310d",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2-p_1)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_2)^2-m_z^2+i0,\\quad D_{4}=(k_1-k_2+p_1)^2-0+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T23"
        ],
        "paper_graphs": [
          "FF^(2)_23"
        ],
        "family_key": "7a1559",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_1-p_2)^2-m_z^2+i0,\\quad D_{4}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T51",
          "FF-T53"
        ],
        "paper_graphs": [
          "FF^(2)_51",
          "FF^(2)_53"
        ],
        "family_key": "8890d2",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2-p_1)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_2)^2-m_z^2+i0,\\quad D_{4}=(k_1-k_2+p_1+p_2)^2-0+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T51",
          "FF-T53"
        ],
        "paper_graphs": [
          "FF^(2)_51",
          "FF^(2)_53"
        ],
        "family_key": "a5d2d2",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2-p_1)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_2)^2-m_z^2+i0,\\quad D_{4}=(k_1-k_2)^2-0+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T35"
        ],
        "paper_graphs": [
          "FF^(2)_35"
        ],
        "family_key": "b0e247",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1)^2-m_z^2+i0,\\quad D_{2}=(k_2-p_1)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_2)^2-m_z^2+i0,\\quad D_{4}=(k_1-k_2+p_1)^2-0+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T38"
        ],
        "paper_graphs": [
          "FF^(2)_38"
        ],
        "family_key": "b427dd",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-0+i0,\\quad D_{2}=(k_2)^2-0+i0\\)\\newline \\(D_{3}=(k_1-k_2)^2-m_z^2+i0,\\quad D_{4}=(k_1-k_2+p_1+p_2)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T12"
        ],
        "paper_graphs": [
          "FF^(2)_12"
        ],
        "family_key": "b4af36",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1)^2-m_z^2+i0,\\quad D_{2}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_1-p_2)^2-m_z^2+i0,\\quad D_{4}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T65"
        ],
        "paper_graphs": [
          "tad^(2)_65"
        ],
        "family_key": "b5ad8a",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2-p_1)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_2-p_1)^2-m_z^2+i0,\\quad D_{4}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1)^2-0+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T17"
        ],
        "paper_graphs": [
          "FF^(2)_17"
        ],
        "family_key": "be9b11",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_1-k_2)^2-0+i0,\\quad D_{4}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T37"
        ],
        "paper_graphs": [
          "FF^(2)_37"
        ],
        "family_key": "c1a34c",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1)^2-m_z^2+i0,\\quad D_{2}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_1-k_2)^2-0+i0,\\quad D_{4}=(k_1-p_1)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T35"
        ],
        "paper_graphs": [
          "FF^(2)_35"
        ],
        "family_key": "caef48",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2-p_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_2)^2-m_z^2+i0,\\quad D_{4}=(k_1-k_2+p_2)^2-0+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T27"
        ],
        "paper_graphs": [
          "FF^(2)_27"
        ],
        "family_key": "da07fe",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1)^2-m_z^2+i0,\\quad D_{2}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_1-k_2-p_2)^2-0+i0,\\quad D_{4}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T18"
        ],
        "paper_graphs": [
          "FF^(2)_18"
        ],
        "family_key": "de728e",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_1-k_2)^2-0+i0,\\quad D_{4}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T48"
        ],
        "paper_graphs": [
          "FF^(2)_48"
        ],
        "family_key": "dea472",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1)^2-m_z^2+i0,\\quad D_{2}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_1-k_2-p_2)^2-0+i0,\\quad D_{4}=(k_1-p_2)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T38"
        ],
        "paper_graphs": [
          "FF^(2)_38"
        ],
        "family_key": "ee35a1",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_1-k_2)^2-0+i0,\\quad D_{4}=(k_1-p_1-p_2)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T70"
        ],
        "paper_graphs": [
          "FF^(2)_70"
        ],
        "family_key": "04aa61",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-0+i0,\\quad D_{2}=(k_2)^2-0+i0\\)\\newline \\(D_{3}=(k_1-k_2)^2-m_z^2+i0,\\quad D_{4}=(k_1-k_2+p_2)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1-p_1)^2-m_z^2+i0,\\quad D_{6}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T63"
        ],
        "paper_graphs": [
          "FF^(2)_63"
        ],
        "family_key": "1405a2",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2-p_1)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_2)^2-m_z^2+i0,\\quad D_{4}=(k_1-p_2)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T71"
        ],
        "paper_graphs": [
          "FF^(2)_71"
        ],
        "family_key": "199830",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2-p_1)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_2)^2-m_z^2+i0,\\quad D_{4}=(k_1-k_2)^2-0+i0\\)\\newline \\(D_{5}=(k_1-p_1-p_2)^2-m_z^2+i0,\\quad D_{6}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T36"
        ],
        "paper_graphs": [
          "FF^(2)_36"
        ],
        "family_key": "3c9655",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2-p_1-p_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_2)^2-m_z^2+i0,\\quad D_{4}=(k_1-k_2+p_1+p_2)^2-0+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T75"
        ],
        "paper_graphs": [
          "FF^(2)_75"
        ],
        "family_key": "4a421a",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2-p_1)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_2-p_1)^2-m_z^2+i0,\\quad D_{4}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1-k_2+p_1)^2-0+i0,\\quad D_{6}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T62"
        ],
        "paper_graphs": [
          "FF^(2)_62"
        ],
        "family_key": "4faa7e",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-0+i0,\\quad D_{2}=(k_2)^2-0+i0\\)\\newline \\(D_{3}=(k_1-p_1-p_2)^2-m_z^2+i0,\\quad D_{4}=(k_1-p_1)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T63"
        ],
        "paper_graphs": [
          "FF^(2)_63"
        ],
        "family_key": "60ddcc",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2-p_1)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_2)^2-m_z^2+i0,\\quad D_{4}=(k_1-p_1)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T72"
        ],
        "paper_graphs": [
          "FF^(2)_72"
        ],
        "family_key": "6245df",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2-p_1)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_2)^2-m_z^2+i0,\\quad D_{4}=(k_1-k_2+p_1)^2-0+i0\\)\\newline \\(D_{5}=(k_1-p_2)^2-m_z^2+i0,\\quad D_{6}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T49"
        ],
        "paper_graphs": [
          "FF^(2)_49"
        ],
        "family_key": "6b3717",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-0+i0,\\quad D_{2}=(k_2)^2-0+i0\\)\\newline \\(D_{3}=(k_1-k_2)^2-m_z^2+i0,\\quad D_{4}=(k_1-k_2+p_1)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T74"
        ],
        "paper_graphs": [
          "FF^(2)_74"
        ],
        "family_key": "851658",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2-p_1-p_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_2-p_1)^2-m_z^2+i0,\\quad D_{4}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1-k_2+p_1+p_2)^2-0+i0,\\quad D_{6}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T71"
        ],
        "paper_graphs": [
          "FF^(2)_71"
        ],
        "family_key": "8645a3",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-0+i0,\\quad D_{2}=(k_2)^2-0+i0\\)\\newline \\(D_{3}=(k_1-k_2)^2-m_z^2+i0,\\quad D_{4}=(k_1-k_2+p_2)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1-k_2+p_1+p_2)^2-m_z^2+i0,\\quad D_{6}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T24"
        ],
        "paper_graphs": [
          "FF^(2)_24"
        ],
        "family_key": "93faf2",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_1-p_1-p_2)^2-m_z^2+i0,\\quad D_{4}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T24"
        ],
        "paper_graphs": [
          "FF^(2)_24"
        ],
        "family_key": "98181f",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-0+i0,\\quad D_{2}=(k_2)^2-0+i0\\)\\newline \\(D_{3}=(k_1-p_1-p_2)^2-m_z^2+i0,\\quad D_{4}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T49"
        ],
        "paper_graphs": [
          "FF^(2)_49"
        ],
        "family_key": "c73150",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_1-k_2)^2-0+i0,\\quad D_{4}=(k_1-p_1)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T62"
        ],
        "paper_graphs": [
          "FF^(2)_62"
        ],
        "family_key": "c8174f",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2-p_1)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_2)^2-m_z^2+i0,\\quad D_{4}=(k_1-p_1-p_2)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T74"
        ],
        "paper_graphs": [
          "FF^(2)_74"
        ],
        "family_key": "d8e0e0",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2-p_1-p_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_2-p_2)^2-m_z^2+i0,\\quad D_{4}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1-k_2+p_1+p_2)^2-0+i0,\\quad D_{6}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T49"
        ],
        "paper_graphs": [
          "FF^(2)_49"
        ],
        "family_key": "dd8ddb",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_1-k_2)^2-0+i0,\\quad D_{4}=(k_1-p_2)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T49"
        ],
        "paper_graphs": [
          "FF^(2)_49"
        ],
        "family_key": "f1b999",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-0+i0,\\quad D_{2}=(k_2)^2-0+i0\\)\\newline \\(D_{3}=(k_1-k_2)^2-m_z^2+i0,\\quad D_{4}=(k_1-k_2+p_2)^2-m_z^2+i0\\)\\newline \\(D_{5}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      },
      {
        "legacy_graphs": [
          "FF-T72"
        ],
        "paper_graphs": [
          "FF^(2)_72"
        ],
        "family_key": "f5659e",
        "ordered_inverse_propagators_tex": "\\(D_{1}=(k_2-p_1-p_2)^2-m_z^2+i0,\\quad D_{2}=(k_2-p_1)^2-m_z^2+i0\\)\\newline \\(D_{3}=(k_2)^2-m_z^2+i0,\\quad D_{4}=(k_1-k_2)^2-0+i0\\)\\newline \\(D_{5}=(k_1-p_1)^2-m_z^2+i0,\\quad D_{6}=(k_1)^2-m_z^2+i0\\)",
        "supplied_record": "additional_denominators.tex"
      }
    ],
    "graph_source_records": [
      {
        "legacy_graph": "FF-T12",
        "paper_graph": "FF^(2)_12",
        "local_setup_tex": "\\label{green:FF-T12}",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Derivation of the bare result.",
            "mathematical_record_tex": "\\textbf{Previously completed; now restricted to LP.} The source coefficients are $P_{12}=27(s-t_1-t_2)/8+7M^2-m_z^2$. Their actual symmetry/color factors and source-specific open-$K$ contractions are preserved in [unprovided implementation/provenance reference].\nThere are two equal-mass bubbles, each with denominators\n$k^2-m_z^2+i0$ and $(k-p)^2-m_z^2+i0$.\nThe bubble momenta are $p_1,p_2$.\n\\begingroup\\begin{equation} f_{2,T12}^{{\\rm bare},LP}=-27/8\\left[\\epsilon^{-2}+2b_t\\epsilon^{-1}+b_t^2+2b_{1,t}\\right]+O(\\epsilon),\\end{equation}\\endgroup"
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "Two single bubble contractions; their common cograph is the uncontracted other bubble.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm.\nTheir direct rank-one residues are $K B=1/\\epsilon$ and\n$K k_\\mu=p_\\mu/(2\\epsilon)$. The two proper subtractions and the\nresidual overall local pole give\n$R(B_t^2)\\to b_t^2$; the full coefficient is multiplied before\ntruncation. No native holding connector belongs to this graph.\n\n\\begin{align}\n \\mathcal C_T^{\\rm proper}&=-\\frac{P_T}{s}\n       \\left[-\\frac{B_a+B_b}{\\epsilon}\\right],\\notag\\\\\n R'f_{2,T}&=-\\frac{P_T}{s}\n       \\left[B_aB_b-\\frac{B_a+B_b}{\\epsilon}\\right],\\qquad\n -KR'f_{2,T}=-\\frac{P_T}{s\\epsilon^2}.\n\\end{align}\nHere $B_a,B_b$ denote the two actual bubbles before equal-virtuality\nspecialization and $P_T$ is the route's source coefficient printed above.\nThe term $-KR'$ is local and has no finite part.\n\nThe previous independent 100/130-digit parameter checks and source\nreplay remain valid inputs. Only the $w^0y^0$ coefficient is active;\nno new tail is computed and the old all-index tail prescription is retired."
          }
        ]
      },
      {
        "legacy_graph": "FF-T23",
        "paper_graph": "FF^(2)_23",
        "local_setup_tex": "\\label{green:FF-T23}",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Derivation of the bare result.",
            "mathematical_record_tex": "\\textbf{Previously completed; now restricted to LP.} The source coefficients are $P_{23,a}=9s/4-9t_1/2-9t_2/4+7M^2-m_z^2,\\quad P_{23,b}=P_{23,a}(t_1\\leftrightarrow t_2)$. Their actual symmetry/color factors and source-specific open-$K$ contractions are preserved in [unprovided implementation/provenance reference].\nThere are two equal-mass bubbles, each with denominators\n$k^2-m_z^2+i0$ and $(k-p)^2-m_z^2+i0$.\nThe two source routes put both bubbles at $p_1$ and at $p_2$, respectively.\n\\begingroup\\begin{equation} f_{2,T23}^{{\\rm bare},LP}=-9/2\\left[\\epsilon^{-2}+2b_t\\epsilon^{-1}+b_t^2+2b_{1,t}\\right]+O(\\epsilon),\\end{equation}\\endgroup"
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The two single bubble contractions are applied within each external route; the route multiplicity is retained.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm.\nTheir direct rank-one residues are $K B=1/\\epsilon$ and\n$K k_\\mu=p_\\mu/(2\\epsilon)$. The two proper subtractions and the\nresidual overall local pole give\n$R(B_t^2)\\to b_t^2$; the full coefficient is multiplied before\ntruncation. No native holding connector belongs to this graph.\n\n\\begin{align}\n \\mathcal C_T^{\\rm proper}&=-\\frac{P_T}{s}\n       \\left[-\\frac{B_a+B_b}{\\epsilon}\\right],\\notag\\\\\n R'f_{2,T}&=-\\frac{P_T}{s}\n       \\left[B_aB_b-\\frac{B_a+B_b}{\\epsilon}\\right],\\qquad\n -KR'f_{2,T}=-\\frac{P_T}{s\\epsilon^2}.\n\\end{align}\nHere $B_a,B_b$ denote the two actual bubbles before equal-virtuality\nspecialization and $P_T$ is the route's source coefficient printed above.\nThe term $-KR'$ is local and has no finite part.\n\nThe previous independent 100/130-digit parameter checks and source\nreplay remain valid inputs. Only the $w^0y^0$ coefficient is active;\nno new tail is computed and the old all-index tail prescription is retired."
          }
        ]
      },
      {
        "legacy_graph": "FF-T24",
        "paper_graph": "FF^(2)_24",
        "local_setup_tex": "\\label{res:FF-T24}",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Derivation of the bare result.",
            "mathematical_record_tex": "\\textbf{Previously completed; no new evaluation.}\nThe two source routes have $(k^2-m_z^2)((k-q)^2-m_z^2)$ times\n$(l^2-m_b^2)((l-q)^2-m_b^2)$, $m_b^2=m_z^2$ or $0$.\nThe full tensor numerator is\n\\[\n\\mathcal N_{\\mu\\nu}=l_\\mu l_\\nu-\\tfrac12(l_\\mu q_\\nu+l_\\nu q_\\mu)\n+g_{\\mu\\nu}K(m_b^2-l^2+l\\cdot q),\\quad K=D_s^2-3D_s+3.\n\\]\nThe actual $1/4$ symmetry factor and 48 color routes are already included.\nThe open tensor forest retains the $d$-dependent bubble coefficient\n$C(d)=K/2-1/[4(d-1)]$, with $C_0=(6D_s^2-18D_s+17)/12$."
          },
          {
            "heading": "Bare two-route tensor-bubble expression.",
            "mathematical_record_tex": "With $B_m=B(q^2;m_z^2,m_z^2)$ and $T_m,T_0$ the projected massive\nand massless insertion bubbles, respectively, exact tensor integration gives\n\\begingroup\\begin{equation}\n f_{2,24}^{\\rm bare}=-\\frac{B_m(T_m+T_0)}s,\n \\qquad f_{2,24}^{\\rm bare,LP}=-2C(d)B_q^2+o_{\\rm LP}(1).\n\\end{equation}\\endgroup\nThe local insertion residues are\n$t_{0,m}=sC_0+m_z^2(1/2-K)$ and $t_{0,0}=sC_0$."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The ordinary bubble and the insertion bubble have different open tensor residues; each leaves the other hard bubble.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm.\n\n\\begin{align}\n R'f_{2,24}&=-\\frac1s\\left[\n B_m(T_m+T_0)-\\frac{T_m+T_0}{\\epsilon}\n -\\frac{t_{0,m}+t_{0,0}}\\epsilon B_m\\right],\\notag\\\\\n -KR'f_{2,24}&=-\\frac{t_{0,m}+t_{0,0}}{s\\epsilon^2}.\n\\end{align}\nThe two proper terms are the two different tensor contractions, not two\ncopies of a scalar bubble counterterm. The contracted insertion keeps\nits exact-$d$ coefficient, which is essential to the finite answer.\n\nIts finite evanescent term gives\n\nAll single logs and constants are retained. The existing source tensor,\nlocal forests and numerical validation are preserved at\n[unprovided implementation/provenance reference].\nThe earlier positive-power formula is archival only.\n\\clearpage"
          }
        ]
      },
      {
        "legacy_graph": "FF-T63",
        "paper_graph": "FF^(2)_63",
        "local_setup_tex": "\\label{green:FF-T63}\\label{res:FF-T63}",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Derivation of the bare result.",
            "mathematical_record_tex": "\\textbf{New material result: complete graph with local forests at LP.}\nBoth exchanged source routes are included, with the actual $1/2$ symmetry\nfactor per route, full planar color/field sum and no closed ghost loop.\nThe common routing is\n\\begin{align}\nD_1&=k^2-m_z^2+i0,&D_2&=(k-p_1)^2-m_z^2+i0,&D_3&=(k-q)^2-m_z^2+i0,\\\\\nD_4&=l^2-m_z^2+i0,&D_5&=(l-p_2)^2-m_z^2+i0,&q&=p_1+p_2.\n\\end{align}\nThe second route is transported by its exact unit-Jacobian reflection\n$k\\mapsto q-k$, $l\\mapsto p_1-l$, with the recorded external assignment.\nBoth complete action-derived expressions were replayed independently.\nThere is no zero-momentum connector or native holding attachment; $H$ is\nkept fixed rather than replaced by a source-free condition."
          },
          {
            "heading": "The inexpensive LP gate.",
            "mathematical_record_tex": "After physical tree normalization, the source maximal-cut coefficient\nis $9s/4$ per route when $m_z^2,t_1,t_2,M^2\\to0$.\nThe dimensionless external bubble and the nonzero triangle cut prove\n$w^0y^0$ support before a new forest or master is calculated.\nThe gate and the exact source hashes are in\n[unprovided implementation/provenance reference]."
          },
          {
            "heading": "Explicit source numerator and elementary reduction.",
            "mathematical_record_tex": "For the first routing put $z=k^2$, $v=k\\cdot p_1$, $w=k\\cdot p_2$.\nThe source-weighted LP numerator, with $i g_{{\\rm YM},B}^4N^2(\\varepsilon_1\\cdot\\varepsilon_2)$ stripped, is\n\\begin{align}\n\\mathcal N_{63}^{LP}={}&-\\frac9{4(d-2)}\\bigl[\n2(d-2)zw+3(d-3)sz-6(d-4)vw\\\\\n&\\hspace{28mm}-3(d-2)sv-2(d-2)w^2-(d-2)sw\\bigr].\n\\end{align}\nThis is the scalar-YM source polynomial, not a unit scalar numerator.\nThe second route retains its own reflected source. Simple identities\n$k^2=D_1+m_z^2$,\n$k\\cdot p_1=(D_1-D_2+t_1)/2$ and\n$k\\cdot p_2=(D_2-D_3+s-t_1)/2$ reduce it without a new IBP job.\nThe remaining pinches use only\n$\\int k_\\mu/(D_iD_j)=p_\\mu B/2$ and massive tadpoles.\nAfter the two route coefficients are combined, with\n$\\mathcal T_\\epsilon=sC_\\epsilon$, the LP bare representation is\n\\begingroup\\begin{equation}\nf_{2,63}^{{\\rm bare},LP}\n=B_t\\left[-\\frac92\\mathcal T_\\epsilon+\n h(\\epsilon)B_s+\\frac{81}{8}B_t\\right],\\quad\nh(\\epsilon)=\\frac98\\frac{1-4\\epsilon}{1-\\epsilon}.\n\\label{eq:63bare}\n\\end{equation}\\endgroup\nThe exact-$d$ hard-bubble coefficient must survive multiplication:\n$h=9/8-27\\epsilon/8-27\\epsilon^2/8+\\cdots$.\nDropping it prematurely loses a single-log and constant contribution."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The ordinary bubble and insertion triangle contract separately; they share a vertex and no product contraction is assigned.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Direct proper forests, before projection.",
            "mathematical_record_tex": "The bubble residue is evaluated from its actual open action tensor.\nFor the insertion triangle, whose shifts are $r_1,r_2,r_3$, the UV maps are\n\\begin{align}\nK[1]&=K[k_\\mu]=0,&\nK[k_\\mu k_\\nu]&=\\frac{g_{\\mu\\nu}}{4\\epsilon},\\\\\nK[k_\\mu k_\\nu k_\\alpha]\n &=\\frac{g_{\\mu\\nu}(r_1+r_2+r_3)_\\alpha+\\text{two permutations}}\n {12\\epsilon}.\n\\end{align}\nThey are derived at nonzero massive Euclidean kinematics and contain no\nspurious massless Taylor IR pole. The two proper subgraphs share the\nquartic vertex; no simultaneous proper contraction is assigned.\nIndependent Gaussian UV contraction reproduces the open result.\nWriting $\\mathcal P_\\epsilon=-9\\mathcal T_\\epsilon/2+\nhB_s+81B_t/8$, their sum and the local overall subtraction are\n\\begin{align}\nR' f_{2,63}^{LP}&=B_t\\mathcal P_\\epsilon\n  -\\frac{\\mathcal P_\\epsilon}{\\epsilon}\n  -\\frac{45B_t}{4\\epsilon},\\\\\n[R'f]_{\\rm poles}&=-\\frac{45}{4\\epsilon^2},&\n-K R'f&=+\\frac{45}{4\\epsilon^2}.\n\\end{align}\nEvery nonlocal simple pole cancels directly. The local counterterm has no\nfinite part. Put $\\mathcal T_\\epsilon=\\mathcal T+\\epsilon\\mathcal T_1+\\cdots$.\nThe complete forest cancels $b_{1,t}$, $b_{1,s}$ and $\\mathcal T_1$ before\nthey are needed; it does not fit them. The remaining finite result is\n\\begin{equation}\n\\Delta f_{2,63}^{local,LP}\n=b_t\\left[-\\frac92\\mathcal T+\\frac98 b_s+\\frac{81}{8}b_t-\\frac{27}{8}\\right].\n\\label{eq:63finite}\n\\end{equation}"
          },
          {
            "heading": "Direct walking triangle, including its constant.",
            "mathematical_record_tex": "For $r=m_z^2/Q^2=wy$ the exact positive Euclidean parameter definition is\n\\begin{align}\n\\mathcal T(r,w)&=\\int_0^1 da\\int_0^1 dx\\,\n \\frac{a}{r+w a(1-a)+a^2x(1-x)}\\\\\n&=4\\int_0^1\\frac{da}{\\sqrt{a^2+4r+4wa(1-a)}}\n \\operatorname{artanh}\\frac{a}{\\sqrt{a^2+4r+4wa(1-a)}}.\n\\end{align}\nSubtract the mass-regulated on-shell angular form before expansion.\nSplitting $a$ at $\\sqrt r$ gives\n\\begin{align}\n\\mathcal T(r,w)&=2\\operatorname{arsinh}^2\\frac1{2\\sqrt r}\n -2\\int_0^1\\frac{da}{a}\\log\\left[1+\\frac{a(1-a)}y\\right]\n +O\\!\\left(\\sqrt{w/y}\\,[1+\\log^2r]\\right),\\\\\n\\int_0^1\\frac{da}{a}\\log\\left[1+\\frac{a(1-a)}y\\right]\n &=2\\operatorname{arsinh}^2\\frac1{2\\sqrt y}.\n\\end{align}\nThe Euler identity follows by differentiation in $1/y$ and its zero at\n$1/y=0$. The small-$a$ remainder is bounded by $w/\\sqrt r$; in the\nlarge-$a$ part the exact logarithmic subtraction has the same bound.\nThe exact arsinh expressions add only suppressed $y\\ell_y$ and $r\\log r$\nremainders. Thus, for each fixed interior $\\eta$,\n\\begin{equation}\n\\boxed{\\mathcal T^{LP}=\\tfrac12\\log^2r-\\ell_y^{2}\n=\\tfrac12L^2-L\\ell_y-\\tfrac12\\ell_y^2.}\n\\end{equation}\nIts LP constant is exactly zero by these identities, not by fitting.\nNo endpoint-uniform error exponent is claimed as $\\eta\\to0,1$."
          }
        ]
      },
      {
        "legacy_graph": "FF-T62",
        "paper_graph": "FF^(2)_62",
        "local_setup_tex": "\\label{green:FF-T62}\\label{res:FF-T62}\n\n\\textbf{New evaluated physical graph with its own local forests.}\nThe full action sum contains 384 component terms and 12 color routes,\nwith the actual symmetry factor $1/2$ and no closed ghost loop. Its two\nnative routes put either $m_b^2=m_z^2$ or $m_b^2=0$ on the insertion\nbubble. Neither route is a new graph or an arbitrary extra multiplicity.",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Source, physical normalization and LP gate.",
            "mathematical_record_tex": "With $q=p_1+p_2$, a unit-Jacobian shift of the triangle momentum gives\n\\begin{align}\nD_1&=k^2-m_z^2+i0,&D_2&=(k-p_1)^2-m_z^2+i0,&D_3&=(k-q)^2-m_z^2+i0,\\\\\nD_4&=l^2-m_b^2+i0,&D_5&=(l+q)^2-m_b^2+i0,&m_b^2&=m_z^2\\ \\text{or }0.\n\\end{align}\nThe numerator is the contracted product of the two action-derived cubic\nvertices, the ordinary quartic vertex, and the derivative GXX insertion.\nNo unit-numerator or N=4 coefficient is substituted. The original open\naction expression is replayed exactly. Its normalization strips\n$i g_{{\\rm YM},B}^4N^2(\\varepsilon_1\\cdot\\varepsilon_2)$ and divides by $-s$, with the same $g_\\epsilon^4$ and measure as\nSection~\\ref{sec:batches}. There is no one-point connector or native\nholding-source attachment in this topology; $H=T^{\\rm ren}$ stays fixed.\n\nAll green rows previously tagged LP-WALKING were already complete.\nOnly minimal source algebra was therefore used to resolve this row's\nUNRESOLVED-SCALING gate before integration. Per mass route, its exact-$d$\nmaximal triangle cut is\n\\[\n\\frac{s^2[20D_s(d-1)-39d+48]}{16(d-1)}\n\\ \\xrightarrow{d=4}\\ \\frac{5D_s-9}{4}s^2.\n\\]\nThe hard bubble is dimensionless and the simple triangle has only\nlogarithmic mass singularities. Tree division leaves a nonzero $w^0y^0$\nterm, independently of a desired final coefficient. All generic reduced\ncoefficients have only hard $s$ and external-Gram denominators; the\nphysical Gram tends to $s^2$. Thus no inverse $m_z^2$ or $M_E^2$ promotes\na tadpole or an explicitly mass-suppressed source term into LP."
          },
          {
            "heading": "Source-specific elementary reduction, with exact $d$.",
            "mathematical_record_tex": "The hard bubble is reduced by its covariant rank-two identity, before\nthe triangle contraction. For $A_b=A_0(m_b^2)$ and $B_b=B(s;m_b^2,m_b^2)$,\n\\begin{align}\n\\int\\frac{[dl]\\,l_\\mu l_\\nu}{D_4D_5}\n={}&\\frac{g_{\\mu\\nu}}{d-1}\n \\left[\\frac{A_b}{2}+\\left(m_b^2-\\frac s4\\right)B_b\\right]\\\\\n&+\\frac{q_\\mu q_\\nu}{d-1}\n \\left[\\frac{d-2}{2s}A_b+\\left(\\frac d4-\\frac{m_b^2}s\\right)B_b\\right].\n\\end{align}\nThe rank-one integral is $-q_\\mu B_b/2$.\nElementary cancellations $k^2=D_1+m_z^2$,\n$2k\\cdot p_1=D_1-D_2+t_1$ and\n$2k\\cdot p_2=D_2-D_3+s-t_1$ complete the reduction. There is no new\ngeneric-kinematics two-loop master integration.\nAfter both source routes have been summed, put\n$\\mathcal T_\\epsilon=sC_\\epsilon$ and retain\n\\begin{align} \nf_{2,62}^{{\\rm bare},LP}\n & =B_s\\bigl[\\alpha(d)\\mathcal T_\\epsilon+\n       \\beta(d)B_t+\\chi(d)B_s\\bigr],\\label{eq:62bare}\\\\\n\\alpha(d)&=-\\frac{20D_s(d-1)-39d+48}{8(d-1)},\\\\\n\\beta(d)&=\\frac{8D_s(d-1)-15d+18}{8(d-1)},\\\\\n\\chi(d)&=\\frac{4D_s^2(d-1)+2D_s(d^2-10d+9)-4d^2+29d-29}\n {2(d-2)(d-1)}.\n\\end{align}\nHere the two hard-bubble mass routes have the same LP scalar bubble,\nbut their source tensors and finite-mass forest checks remain separate.\nTheir complete LP equality, including evanescent terms, is proved before\nthe factor of two is used. Coefficients are multiplied before expanding\n$d=4-2\\epsilon$."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The insertion bubble gives a weighted triangle/bubble combination; the ordinary triangle gives a hard bubble.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Direct graph-specific forests and local poles.",
            "mathematical_record_tex": "The insertion bubble has the action-derived open residues\n\\begin{align}\nK[1]&=\\epsilon^{-1},&\nK[l_\\mu]&=-q_\\mu/(2\\epsilon),\\\\\nK[l_\\mu l_\\nu]&=\\epsilon^{-1}\n \\left[g_{\\mu\\nu}\\left(\\frac{m_b^2}{2}-\\frac{s}{12}\\right)\n +\\frac{q_\\mu q_\\nu}{3}\\right].\n\\end{align}\nThe ordinary triangle has $K[1]=K[k_\\mu]=0$ and\n$K[k_\\mu k_\\nu]=g_{\\mu\\nu}/(4\\epsilon)$.\nThese residues are obtained with nonzero masses/invariants before\nprojection; no massless Taylor integral or fitted pole is used.\nThe proper subgraphs share the quartic vertex, so no simultaneous proper\ncontraction is included. The cograph stays in exact dimension $d$ after\nthe subgraph residue has been extracted.\n\nA reproducible compact notation shows all finite tensor terms. Write the\nstripped source as $\\sum_{i=A,B}M_iP_i$, where\n$P_i=\\int[dk]N_i/(D_1D_2D_3)$, $M_A=A_b$, $M_B=B_b$, and let\n$\\widehat N$ be the directly contracted insertion-bubble residue.\nThe independently computed triangle residue gives a cograph\n$\\sum_i M_i Q_i(d)/\\epsilon$. With $m_A=m_b^2$, $m_B=1$, define\n\\begin{align}\nD(d)&=\\sum_i m_iN_i(d)-\\widehat N(d),&D(4)&=0,\\\\\n\\mathcal D_1&=-2\\partial_dD|_4,&\\mathcal D_2&=2\\partial_d^2D|_4,\\\\\nQ_{i1}&=-2\\partial_dQ_i|_4,&Q_{i2}&=2\\partial_d^2Q_i|_4.\n\\end{align}\nThe derivative polynomials $\\mathcal D_1,\\mathcal D_2$ are distinct from\nthe physical propagators $D_j$. Their explicit definitions and complete\nsource coefficients are retained in the machine record.\nThe independent identities $K P_i=Q_i(4)/\\epsilon$ and $D(4)=0$ pass\nfor each mass route at generic nonzero kinematics. With $P_0[N]$ the\nfinite one-loop triangle functional and $p[N]$ its pole residue, the\nfinite route, before division by $-s$, is exactly\n\\begin{equation}\n\\sum_i M_{i0}\\{P_0[N_i]-Q_{i1}\\}\n +P_0[\\mathcal D_1]+p[\\mathcal D_2]-\\sum_i m_iQ_{i2}.\\label{eq:62finitefunctional}\n\\end{equation}\nThis formula follows from the two proper forest insertions. All unknown\n$O(\\epsilon)$ bubble and triangle coefficients cancel algebraically;\nonly finite scalar masters are evaluated. In particular the derivative\nterms in (\\ref{eq:62finitefunctional}) cannot be dropped.\n\nThe summed LP pole ledger, in physical normalization, is\n\\begin{align}\n[R'f_{2,62}^{LP}]_{\\epsilon^{-2}}\n &=-\\frac{6D_s^2-9D_s+1}{6},&\n[R'f_{2,62}^{LP}]_{\\epsilon^{-1}}&=-\\frac1{12},\\\\\n-KR'f_{2,62}^{LP}\n &=\\frac{6D_s^2-9D_s+1}{6\\epsilon^2}+\\frac1{12\\epsilon}.\n\\end{align}\nEvery nonlocal simple pole cancels before this overall local subtraction.\nThere is no finite counterterm. The individual source/bubble/triangle\nLaurent expressions and the exact mechanical check are in\n[unprovided implementation/provenance reference]."
          }
        ]
      },
      {
        "legacy_graph": "FF-T17",
        "paper_graph": "FF^(2)_17",
        "local_setup_tex": "\\label{green:FF-T17}\\label{res:FF-T17}\n\n\\textbf{New physical LP graph, including its proper and local overall forests.}\nThis topology has 256 action component terms and 16 color routes, the\nactual symmetry factor $1/2$, and no closed ghost loop. The complete\nsource contains both native internal mass placements. Both are included\nbefore the LP initial form; neither is dropped as a duplicate.",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Source definition, normalization and LP relevance.",
            "mathematical_record_tex": "A common unit-Jacobian routing is\n\\begin{align}\nD_1&=l^2-m_z^2+i0,&D_2&=(l-k)^2+i0,\\\\\nD_3&=k^2-m_z^2+i0,&D_4&=(k-q)^2-m_z^2+i0,\\quad q=p_1+p_2.\n\\end{align}\nThe numerator is the full action-derived cubic--quartic--GXXX tensor,\nwith the source insertion factor $-2$ retained. The fresh source and\nscalarization replay exactly match the sum of both canonical routing\npolynomials. The same native dictionary as Section~\\ref{sec:batches}\nstrips $i g_{{\\rm YM},B}^4N^2(\\varepsilon_1\\cdot\\varepsilon_2)$ and divides by $-s$; $g_\\epsilon^4$ is factored out.\nUse $d=4-2\\epsilon$, $n_s=D_s-d$, $s=-Q^2$ and the stated\n$e^{\\gamma_E\\epsilon}$ measure per loop. There is no native one-point\nconnector or holding-source partner in this topology; $H=T^{\\rm ren}$\nis unchanged.\n\nThe actual denominators involve only hard $q$, while $p_1,p_2$ occur\npolynomially in the numerator and projector. The external Gram has a\nfinite hard limit. An isolated soft loop endpoint has positive IR\ndegree at least two. The simultaneous inner/outer soft corner has\neight integration dimensions and only three soft propagators, again\ndegree at least two. The $(k-q)$ endpoint is also positive. There is\nno denominator collinear to an individual lightlike external leg.\nThus only the all-hard initial form contributes to $w^0y^0$; all\nmass-sensitive terms are positive power times logs. No such coefficient\nis calculated. A nonzero source angular moment,\n$-(53D_s-93)/18$, establishes LP support before the new integration."
          },
          {
            "heading": "Direct source-parametric representation.",
            "mathematical_record_tex": "Let $x$ be the inner bubble parameter and $z$ the outer bubble parameter,\nboth in $(0,1)$. Define the full source-normalized polynomial density\n$\\mathcal P(x,z;\\epsilon)$ by these Gaussian operations on the saved\nLP numerator $\\mathcal N(l,k)$:\n\\begin{align}\nl_\\mu&\\mapsto xk_\\mu,&\nl_\\mu l_\\nu&\\mapsto x^2k_\\mu k_\\nu+\n \\frac{k^2x(1-x)}{2(\\epsilon-1)}g_{\\mu\\nu},\\\\\nk_\\mu&\\mapsto zq_\\mu,&\nk_\\mu k_\\nu&\\mapsto z^2q_\\mu q_\\nu+\n \\frac{s z(1-z)}{2(2\\epsilon-1)}g_{\\mu\\nu}.\n\\end{align}\nMultiply the result by $-1/s$. The full defining numerator and the\nexpanded polynomial $\\mathcal P$ are in\n[unprovided implementation/provenance reference] under the audit root.\nThe source-weighted LP graph is exactly\n\\begin{align} \nf_{2,17}^{{\\rm bare},LP}\n={}& \\frac{e^{2\\gamma_E\\epsilon-2\\epsilon L_Q}\\Gamma(2\\epsilon)}{\\epsilon}\n \\int_0^1dx\\int_0^1dz\\,\n [x(1-x)]^{-\\epsilon}z^{-2\\epsilon}(1-z)^{-\\epsilon}\n \\mathcal P(x,z;\\epsilon).\\label{eq:17euler}\n\\end{align}\nThe Euler integrals converge in $0<\\Re\\epsilon<1/2$; the UV radial\nGamma factors are their dimensional meromorphic continuation. They\nare not IR poles from a zero-momentum Taylor integral. All Euclidean\nbases are positive and powers are unsplit before analytic continuation.\n\nEuler recurrences integrate the complete source polynomial. Define\n\\begin{align}\n\\mathcal G_2(\\epsilon,L_Q)\n &=\\frac{e^{2\\gamma_E\\epsilon-2\\epsilon L_Q}\n \\Gamma(2\\epsilon)\\Gamma(1-\\epsilon)^3\\Gamma(1-2\\epsilon)}\n {\\epsilon\\Gamma(2-2\\epsilon)\\Gamma(2-3\\epsilon)},\\\\\nr(\\epsilon)&=-\\frac{36D_s\\epsilon^2-84D_s\\epsilon+53D_s\n -60\\epsilon^2+144\\epsilon-93}{3(2\\epsilon-3)(3\\epsilon-2)}.\n\\end{align}\nThen $f_{2,17}^{{\\rm bare},LP}=r\\mathcal G_2$.\nThis is the integrated walking hard initial form of the actual graph,\nnot an exact generic-mass two-loop solution or a reused scalar integral\nwithout its source coefficient."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The inner two-line ordinary/insertion cycle contracts to a hard bubble with the printed local numerator.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Graph-specific proper forest and local subtraction.",
            "mathematical_record_tex": "The inner two-line subgraph joins the ordinary cubic and the GXXX\ninsertion. Before projection its UV maps, for denominators\n$l^2$ and $(l-k)^2$, are\n\\begin{align}\nK[1]&=\\epsilon^{-1},&K[l_\\mu]&=k_\\mu/(2\\epsilon),\\\\\nK[l_\\mu l_\\nu]&=\\epsilon^{-1}\n \\left[-\\frac{k^2g_{\\mu\\nu}}{12}+\\frac{k_\\mu k_\\nu}{3}\\right].\n\\end{align}\nThey are evaluated at independent nonzero subgraph virtuality. Direct\nopen-action contraction agrees exactly with the independent Gaussian\nresidue of the original source. The contracted cograph retains exact\n$d$, including the evanescent terms through $\\epsilon^2$ needed by\nthe two-loop poles. The two other proper three-edge cycles have\ndegree-zero local residues and one-line tadpole cographs. After physical\nnormalization they are $O(m_z^2/s)=O(wy)$, or scaleless zero for a\nmassless cograph, and have no LP contribution. No positive-power\nforest is integrated.\n\nDefine the ordinary massless bubble\n\\[\n\\mathcal G_1(\\epsilon,L_Q)\n =e^{\\gamma_E\\epsilon-\\epsilon L_Q}\\Gamma(\\epsilon)\n \\frac{\\Gamma(1-\\epsilon)^2}{\\Gamma(2-2\\epsilon)}.\n\\]\nThe direct insertion-bubble forest gives\n\\begin{align}\nR'f_{2,17}^{LP}&=r\\mathcal G_2-\n \\frac{r_c(\\epsilon)}\\epsilon\\mathcal G_1,&\nr_c(\\epsilon)&=-\\frac{36D_s\\epsilon-53D_s-72\\epsilon+93}\n {6(2\\epsilon-3)},\\\\\n[R'f]_{\\rm poles}&=\\frac{53D_s-93}{36\\epsilon^2}\n -\\frac{511D_s-1023}{216\\epsilon}.\n\\end{align}\nEvery nonlocal dimensional pole cancels before the overall local $K$.\nThe overall counterterm is minus the displayed local pole and has no\nfinite part. These residues were not inferred from a two-loop target."
          }
        ]
      },
      {
        "legacy_graph": "FF-T18",
        "paper_graph": "FF^(2)_18",
        "local_setup_tex": "\\label{green:FF-T18}\\label{res:FF-T18}\n\n\\textbf{New evaluated physical graph with its own proper/local forests.}\nThis physical topology contains two exchanged native source routes.\nEach has 128 action component terms, eight color routes, the actual\nsymmetry factor $1/2$, and no closed ghost loop. Both inner mass\nplacements are kept in each source sum, before any walking limit.",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Actual source, denominators and leading-power gate.",
            "mathematical_record_tex": "With $P=p_2$ for the first native route and $P=p_1$ for its exchange,\nthe common scalar routing is\n\\begin{align}\nD_1&=l^2-m_z^2+i0,&D_2&=(l-k)^2+i0,\\\\\nD_3&=k^2-m_z^2+i0,&D_4&=(k-P)^2-m_z^2+i0.\n\\end{align}\nThe numerator is the action-derived ordinary cubic--quartic--GXXX\ntensor, including the insertion factor $-2$, all color/component\nfactors and each symmetry factor. Both fresh native action and\nscalarization replays pass exactly. At independent masses/invariants,\neach native denominator group agrees with its canonical source input\nbefore the routing reflections. Thus a common library has not replaced\nthe physical numerator. Normalization is the same native source division\nby $-s$ as Section~\\ref{sec:batches}, with $g_\\epsilon^4$ stripped and one\n$e^{\\gamma_E\\epsilon}$ measure per loop.\n\nOnly after the generic source/local contractions impose\n$p_1^2=p_2^2=M^2=-M_E^2$. Rescaling the loops at $M_E^2$, the small\ninternal-mass ratio is $y=m_z^2/M_E^2$. Every isolated soft endpoint\nhas positive degree at least two; the simultaneous two-loop corner\nhas eight measure dimensions and only three soft propagators, again\npositive degree. The external projector Gram has a finite hard limit,\nso no inverse $y$ promotes a source mass term. The nonzero initial\nform therefore has $w^0y^0$ support; all its mass-sensitive corrections\nare strictly positive power at fixed $0<\\eta<1$. No such coefficient\nis integrated. There is no native one-point connector/holding partner;\n$H=T^{\\rm ren}$ is retained without a source-free substitution."
          },
          {
            "heading": "Explicit source-weighted Euler kernel and reduction.",
            "mathematical_record_tex": "Keep $d=4-2\\epsilon$ exactly. Let $x,z\\in(0,1)$ be the inner and outer\nEuler parameters, and define\n$W=\\log(M_E^2/\\mu^2)=L_Q-L$.\nFor \\textsl{each} independently replayed source route the normalized\nGaussian density is\n\\begin{equation}\n\\mathcal P_j(x,z;\\epsilon)\n =-\\frac z2\\bigl[(2D_s-5)x-D_s+7\\bigr],\\qquad j=1,2.\n\\end{equation}\nIts integrated form, with the source normalization already included, is\n\\begin{align} \nf_{2,18}^{{\\rm bare},LP}\n={}& \\frac{e^{2\\gamma_E\\epsilon-2\\epsilon W}\\Gamma(2\\epsilon)}\\epsilon\n \\int_0^1dx\\int_0^1dz\\,[x(1-x)]^{-\\epsilon}\n z^{-2\\epsilon}(1-z)^{-\\epsilon}\n \\sum_{j=1}^2\\mathcal P_j(x,z;\\epsilon).\n\\end{align}\nThe two densities are identified only after their full source and\nproper-forest pullbacks are proved equal. The inner weight is symmetric:\nits exact mean is $\\langle x\\rangle=1/2$. Consequently $D_s$ cancels\nat symbolic $\\epsilon$, giving $-9z/4$ per route. This is not a\n$d=4$ numerator shortcut.\n\nUse the same scalar integration pattern as the preceding nested-bubble\nexample, now with its actual external scale $M_E^2$:\n\\begin{align}\n\\mathcal G_2(\\epsilon,W)&=\n \\frac{e^{2\\gamma_E\\epsilon-2\\epsilon W}\\Gamma(2\\epsilon)\n \\Gamma(1-\\epsilon)^3\\Gamma(1-2\\epsilon)}\n {\\epsilon\\Gamma(2-2\\epsilon)\\Gamma(2-3\\epsilon)},\\\\\n\\mathcal G_1(\\epsilon,W)&=\n e^{\\gamma_E\\epsilon-\\epsilon W}\\Gamma(\\epsilon)\n \\frac{\\Gamma(1-\\epsilon)^2}{\\Gamma(2-2\\epsilon)},\\\\ \nf_{2,18}^{{\\rm bare},LP}& =r_{18}(\\epsilon)\\mathcal G_2(\\epsilon,W),&\nr_{18}(\\epsilon)&=-\\frac{9(2\\epsilon-1)}{2(3\\epsilon-2)}.\n\\end{align}\nThe Euler angular integrals converge in $0<\\Re\\epsilon<1/2$;\nthe UV radial Gamma factors are dimensionally continued meromorphic\nfunctions. Positive Euclidean bases fix the branches. This evaluates\nthe direct walking initial form, never an exact generic-mass two-loop\nmaster. All source coefficients are multiplied before Laurent truncation."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The ordinary cubic/quartic bubble contracts first; the insertion remains in the exact-d external bubble cograph.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Direct ordinary-vertex forest and explicit cancellation.",
            "mathematical_record_tex": "The leading proper subgraph is the ordinary cubic/quartic bubble,\nwith the GXXX insertion \\textsl{outside} in the cograph. Its open\nrank-one residues, at independent nonzero virtuality, are\n$K[1]=1/\\epsilon$ and $K[l_\\mu]=k_\\mu/(2\\epsilon)$ for the displayed\nrouting. Both local action contractions separately equal the Gaussian\nUV residue at independent invariants, before physical projection.\nThe cograph stays in exact $d$; its LP Euler density is $-9z/4$\nper source route. The two other three-edge local cycles have tadpole\ncographs $O(m_z^2/s)=O(wy)$, or scaleless zero, so no LP forest is\nmissing. No positive-power forest is evaluated.\n\nThe complete proper subtraction is $+9\\mathcal G_1/(4\\epsilon)$.\nIts Laurent ledger, including all finite terms, is\n\\begin{align} \nf_{2,18}^{{\\rm bare},LP}\n={}& -\\frac9{8\\epsilon^2}+\\frac{9(4W-9)}{16\\epsilon}\n -\\frac3{32}(24W^2-108W-2\\pi^2+189)+O(\\epsilon),\\\\\nf_{2,18}^{{\\rm proper},LP}\n={}&+\\frac9{4\\epsilon^2}-\\frac{9(W-2)}{4\\epsilon}\n +\\frac3{16}(6W^2-24W-\\pi^2+48)+O(\\epsilon),\\\\\n[R'f_{2,18}^{LP}]_{\\rm poles}\n={}&\\frac9{8\\epsilon^2}-\\frac9{16\\epsilon},&\n-KR'f_{2,18}^{LP}&=-\\frac9{8\\epsilon^2}+\\frac9{16\\epsilon}.\n\\end{align}\nThe nonlocal $W/\\epsilon$ pole cancels directly. The overall subtraction\nis local and has no finite term; the finite $\\pi^2$ terms cancel as well.\nNo pole or finite constant is fitted, and no forest is imported from\nanother topology by analogy."
          }
        ]
      },
      {
        "legacy_graph": "FF-T65",
        "paper_graph": "tad^(2)_65",
        "local_setup_tex": "\\label{green:FF-T65}\\label{res:FF-T65}\n\n\\textbf{New physical graph result with its own local forest.}\nThe middle raised triangle propagator has an endpoint that compensates\nthe tadpole mass factor. This graph is therefore LP-WALKING, despite\ncontaining a tadpole. It is not completed merely by reusing a library.\nThe source contains 384 action component terms and twelve color routes,\nwith symmetry $1/2$ already included and no closed ghost loop.",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Actual source, mass routes and physical normalization.",
            "mathematical_record_tex": "Let $q=p_1+p_2$. The massive component route is\n\\begin{align}\nD_1&=k^2-m_z^2+i0,&D_2&=(k-p_1)^2-m_z^2+i0,\\\\\nD_3&=(k-q)^2-m_z^2+i0,&D_t&=l^2-m_z^2+i0,\n\\end{align}\nwith denominator $D_tD_1D_2^2D_3$. The other component route has the\nsame triangle and $D_t=l^2+i0$. Its tadpole and local mass residue\nare genuinely zero in dimensional regularization; no diagonal scalar\nconnector is discarded. There is no native one-point holding attachment.\nThe prescription $H=T^{\\rm ren}$ remains fixed.\n\nThe numerator is the complete action-derived GXX--cubic--cubic--quartic\ncontraction, with its own color, component and symmetry factors.\nBoth fresh action and scalarization replays agree exactly with the\ngeneric-mass canonical numerator groups, before routing reflections.\nDenote the resulting scalar numerator by $N_d(k)$. With the usual\nnative source division by $-s$, the exact source representation is\n\\begingroup\\begin{equation}\nf_{2,65}^{\\rm bare}=-\\frac{A_1(m_z^2)}s\n \\int[\\dd k]\\frac{N_d(k)}{D_1D_2^2D_3}.\n\\end{equation}\\endgroup\nHere $g_\\epsilon^4$ is stripped, $g_\\epsilon^2=e^{-\\gamma_E\\epsilon}\\mu^{-2\\epsilon}Ng_{{\\rm YM},B}^2/(4\\pi)^{d/2}$, and each loop uses\n$[\\dd k]=e^{\\gamma_E\\epsilon}\\mu^{2\\epsilon}\n\\dd^dk/(i\\pi^{d/2})$, $d=4-2\\epsilon$, $n_s=D_s-d$.\nThe tensor source and complete denominator-polynomial decomposition\nare provided in the dedicated audit directory. They retain independent\n$s,t_1,t_2,M^2,m_z^2$ until contraction; afterwards\n$t_1=t_2=M^2=-M_E^2$ and $s=-Q^2$."
          },
          {
            "heading": "Explicit source reduction and the LP pre-gate.",
            "mathematical_record_tex": "The elementary identities\n\\begin{equation}\nk^2=D_1+m_z^2,\\quad\nk\\cdot p_1=\\frac{D_1-D_2+t_1}2,\\quad\nk\\cdot p_2=\\frac{D_2-D_3+s-t_1}2\n\\end{equation}\ngive $N_d=\\sum_{ijk}c_{ijk}D_1^iD_2^jD_3^k$. The nonzero coefficient\nthat survives at LP is\n\\begin{equation}\nc_{000}\\big|_{M^2,t_1,t_2,m_z^2\\to0}=(D_s-1)s^2.\n\\end{equation}\nIt is independent of $d$ at symbolic $d$, rather than a premature\nfour-dimensional numerator replacement. Terms cancelling $D_2$ leave\nonly a logarithmically singular unraised triangle; the tadpole then\nsupplies $m_z^2/s=wy$. Terms cancelling $D_1$ or $D_3$ leave at worst\na raised bubble with $1/M_E^2$ support and hence a positive $y$ power.\nFurther cancellations are no worse. The projector Gram has a finite\nhard limit, so there is no hidden inverse $y$ coefficient. Thus only\n$c_{000}$ is promoted to $w^0y^0$; no positive-power coefficient is\ncomputed. Define the finite raised cograph\n\\begin{equation}\n\\mathcal K(\\epsilon)=m_z^2Q^2 C_{121},\\qquad\nC_{121}=\\int[\\dd k]\\frac1{D_1D_2^2D_3}.\n\\end{equation}\nThe complete LP bare graph is $(D_s-1)A_1\\mathcal K/m_z^2$."
          },
          {
            "heading": "Direct walking endpoint integral, not generic two-loop kinematics.",
            "mathematical_record_tex": "At $\\epsilon=0$ its original positive simplex representation is\n\\begin{equation}\n\\mathcal K=m_z^2Q^2\\int_0^1\\dd a\\int_0^1\\dd x\\,\n \\frac{a(1-a)}{[m_z^2+M_E^2a(1-a)+Q^2a^2x(1-x)]^2}.\n\\end{equation}\nFor the promoted endpoint fix the middle projective parameter to one.\nThe two edge parameters $b,c\\ge0$ give the direct walking corner\n\\begin{align}\n\\mathcal K_{\\rm corner}\n &=m_z^2Q^2\\int_0^\\infty\\dd b\\,\\dd c\\,\n [m_z^2+M_E^2(b+c)+Q^2bc]^{-2}\\\\\n &=m_z^2Q^2\\int_0^\\infty\n \\frac{\\dd b}{(M_E^2+Q^2b)(m_z^2+M_E^2b)}\n =\\frac{\\log(y/w)}{1-w/y}.\n\\end{align}\nThis yields $\\mathcal K_{LP}(0)=L+\\ell_y$, with no extra constant.\nThe extension of this corner has only positive-power endpoint errors\nat each fixed $0<\\eta<1$: insertions of the omitted projective\n$b+c$ factor or the upper boundary are bounded by $y$ times logs;\n$w/y$ is also positive power. These are bounds, not evaluated corrections.\n\nFor completeness, the finite-$\\epsilon$ corner itself is\n\\begin{align}\n\\mathcal K_{\\rm corner}(\\epsilon)\n={}&\\frac{e^{\\gamma_E\\epsilon}\\Gamma(1+\\epsilon)}{1+\\epsilon}\n \\left(\\frac{\\mu^2}{m_z^2}\\right)^\\epsilon\n {}_2F_1(1+\\epsilon,1;2+\\epsilon;1-w/y),\\\\\n\\mathcal K_{LP}(\\epsilon)\n={}&e^{\\gamma_E\\epsilon}\\Gamma(1+\\epsilon)\n \\left(\\frac{\\mu^2}{m_z^2}\\right)^\\epsilon\n [L+\\ell_y-\\gamma_E-\\psi(1+\\epsilon)].\n\\end{align}\nThe Euler integral converges for $w/y>0$ and $\\Re\\epsilon>-1$,\nwith meromorphic continuation in $\\epsilon$ and positive Euclidean\nbases fixing every branch. The hypergeometric function is explicitly\nthe result of an \\textsl{already walking-expanded corner}, not an exact\ngeneric-kinematics two-loop master. No auxiliary rapidity regulator\nor overlap allocation is needed for this convergent factorized graph."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The action-derived massive tadpole contracts to its local mass insertion in the raised triangle.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Own ordinary tadpole forest and pole cancellation.",
            "mathematical_record_tex": "The open quartic/tadpole contraction is performed before projection:\n\\begin{equation}\nK[A_1(m_z^2)]=\\frac{m_z^2}{\\epsilon},\\qquad\n\\widehat N_d^{\\,K}=m_z^2N_d.\n\\end{equation}\nThe second identity is independently verified from the full action\nat generic masses/invariants: the subgraph residue is taken at $d=4$\nwith scalar trace $D_s-4$, while its cograph retains exact $d$.\nIt proves the absence of a hidden evanescent numerator mismatch.\nThe complementary four-line UV cycle has a tadpole cograph and is\n$O(wy)$, as are any overall local terms; it has no LP subtraction.\nNo forest is borrowed from another topology or fitted from its poles.\n\nWriting $l_m=\\log(m_z^2/\\mu^2)=L_Q-L+\\ell_y$ and\n$\\mathcal K=\\mathcal K_0+\\epsilon\\mathcal K_1+\\cdots$, one obtains\n\\begin{align}\nA_1&=-e^{\\gamma_E\\epsilon}(\\mu^2)^\\epsilon\n (m_z^2)^{1-\\epsilon}\\Gamma(-1+\\epsilon)\n =m_z^2[\\epsilon^{-1}+1-l_m+O(\\epsilon)],\\\\ \nf_{2,65}^{{\\rm bare},LP}\n & =(D_s-1)\\left[\\frac{\\mathcal K_0}{\\epsilon}\n +(1-2l_m)\\mathcal K_0-\\zeta_2\\right]+O(\\epsilon),\\\\\nf_{2,65}^{{\\rm proper},LP}\n &=-(D_s-1)\\left[\\frac{\\mathcal K_0}{\\epsilon}\n -l_m\\mathcal K_0-\\zeta_2\\right]+O(\\epsilon).\n\\end{align}\nThe exact pre-expansion combination is\n$(D_s-1)[A_1/m_z^2-1/\\epsilon]\\mathcal K(\\epsilon)$.\nThus the entire nonlocal $(D_s-1)(L+\\ell_y)/\\epsilon$ pole cancels,\nincluding $\\mathcal K_1=-l_m\\mathcal K_0-\\zeta_2$ and its finite\ncontribution. The displayed $\\zeta_2$ constants cancel explicitly.\nThe LP double pole and residual overall pole both vanish."
          }
        ]
      },
      {
        "legacy_graph": "FF-T35",
        "paper_graph": "FF^(2)_35",
        "local_setup_tex": "\\label{green:FF-T35}\\label{res:FF-T35}\n\n\\textbf{New physical result with its own local forests.}\nThis topology contains bosonic and closed-ghost self-energy records\nat each of the exchanged external momenta $p_1,p_2$.\nAll four field/crossing records, 320 action component terms and sixteen\ncolor flows are included. The bosonic records have symmetry $+1/2$\nand color $N^2/4$; the ghost records have native factor $-1$ and\ncolor $-N^2/4$. Propagator and vertex signs are retained as generated;\nno second ghost sign is imposed. Both inner mass placements occur\nin each record before the walking initial form is taken.",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Source normalization, denominators and LP gate.",
            "mathematical_record_tex": "After the recorded unit-Jacobian translations/reflections, the common\nscalar routing is\n\\begin{align}\nD_1&=l^2-m_z^2+i0,&D_2&=(l-k)^2+i0,\\\\\nD_3&=k^2-m_z^2+i0,&D_4&=(k+P)^2-m_z^2+i0,\n\\end{align}\nwith denominator $D_1D_2D_3^2D_4$, $P=p_1$ or $p_2$.\nThe complete numerator is the action-derived ordinary cubic/ghost\ncontraction with its actual GXXX insertion, color factors and\nsymmetries. Fresh action and scalarization replays agree exactly\nwith the generic-mass canonical numerator groups \\textsl{before} their\nrouting reflections. The generic numerator and every labeled tensor\nfactor are preserved in the source audit.\n\nNormalization is the native source division by $-s$ of\nSection~\\ref{sec:batches}, with $g_\\epsilon^4$ stripped and one\n$e^{\\gamma_E\\epsilon}$ measure per loop. The three-power outer scalar\nintegral has a factor $(-1)^3$; it is included explicitly in both bare\nand contracted-cograph conversion to the Gamma library below.\nKeep $s,t_1,t_2,M^2,m_z^2$ independent in source and UV contraction;\nonly then impose $t_1=t_2=M^2=-M_E^2$, $s=-Q^2$.\nThere is no native one-point holding connector; $H=T^{\\rm ren}$ is\nretained without a source-free condition.\n\nThe scalar two-loop mass corner has degree zero before its numerator,\nand an outer $1/M_E^2$ factor. Its exact source constant contains\n$m_z^2s$ or $(M^2)^2$, never $M^2s$. After source/tree normalization\nthese give positive $y$ or $w$ powers; the ghost source constant is\nzero. Nonzero even soft tensor moments supply at least $m_z^2$,\nand other isolated mass corners have positive degree. This proof is\nreplayed for all four records. Thus the $M_E^2$-scale initial form\nsupplies the complete $w^0y^0$ term. In contrast, source terms\nproportional to $M^2$ at that scale \\textsl{must} remain until physical\nnormalization: setting $M^2=0$ too early removes LP terms.\nNo positive-power master or forest coefficient is evaluated."
          },
          {
            "heading": "Exact-d reduction and explicit source Euler densities.",
            "mathematical_record_tex": "The inner loop has rank two and the outer loop rank four.\nGaussian averages retain $d=4-2\\epsilon$ and $D_s$ exactly.\nAn independent outer reduction first projects transverse components\nrelative to $P$, then uses\n\\begin{equation}\nk\\cdot P=\\frac{(k+P)^2-k^2-P^2}{2}\n\\end{equation}\nto cancel longitudinal numerator powers. The scalar Gamma-shift\nratios reproduce every bare and direct-K rational coefficient for\nall four records. This checks the rank-four factors and Minkowski\nphase independently of the outer Gaussian route.\n\nWrite $W=\\log(M_E^2/\\mu^2)=L_Q-L$ and $\\delta_s=D_s-14$.\nAfter summing all source images and performing the normalized inner\nEuler average, the bare source density is\n\\begin{equation}\n\\overline{\\mathcal B}(z,\\epsilon)=\n\\frac{(\\delta_s+8\\epsilon)\n [6(\\epsilon-1)z^2+(8\\epsilon-3)z]\n +(3-2\\epsilon)(3\\delta_s+8\\epsilon)}\n {2(1+\\epsilon)(2\\epsilon-3)}.\n\\end{equation}\nThe direct proper-cograph density is\n\\begin{equation}\n\\mathcal C(z,\\epsilon)=4\\epsilon-\n\\frac{\\delta_s}{6}\n [(4\\epsilon-6)z^2+(6\\epsilon-3)z+9-6\\epsilon].\n\\end{equation}\nBoth include the actual graph coefficients. Their integral definitions are\n\\begin{align} \nf_{2,35}^{{\\rm bare},LP}\n & =\\frac{e^{2\\gamma_E\\epsilon-2\\epsilon W}\\Gamma(2\\epsilon)}{\\epsilon}\n B(1-\\epsilon,1-\\epsilon)\n \\int_0^1\\dd z\\,z^{-2\\epsilon}(1-z)^{-\\epsilon}\n \\overline{\\mathcal B}(z,\\epsilon),\\\\\nf_{2,35}^{{\\rm proper},LP}\n &=-\\frac{e^{\\gamma_E\\epsilon-\\epsilon W}\\Gamma(\\epsilon)}{\\epsilon}\n \\int_0^1\\dd z\\,[z(1-z)]^{-\\epsilon}\\mathcal C(z,\\epsilon).\n\\end{align}\nThe full two-Euler source before its inner average is also retained\nfor independent numerical quadrature. The combined angular integrals\nconverge for $0<\\Re\\epsilon<1/2$; only the UV radial Gamma factors\nare dimensionally continued. Positive Euclidean bases fix the branches.\nThis is a direct walking initial form, not an exact generic-mass\ntwo-loop solution, and requires no auxiliary rapidity regulator.\n\nUsing the scalar Gamma functions $\\mathcal G_2,\\mathcal G_1$ defined\nin the preceding two-point examples gives\n\\begin{align} \nf_{2,35}^{{\\rm bare},LP}& =r_{35}(\\epsilon)\\mathcal G_2(\\epsilon,W),&\nf_{2,35}^{{\\rm proper},LP}&=-\\frac{r^c_{35}(\\epsilon)}{\\epsilon}\n \\mathcal G_1(\\epsilon,W),\\\\\nr_{35}(\\epsilon)\n &=\\frac{\\delta_s(6\\epsilon^2+13\\epsilon-11)\n +8\\epsilon(18\\epsilon^2-13\\epsilon+1)}\n {2(1+\\epsilon)(2\\epsilon-3)(3\\epsilon-2)},&\nr^c_{35}(\\epsilon)&=\\frac{\\delta_s(4\\epsilon-11)}{12}+4\\epsilon.\n\\end{align}\nAll source coefficients multiply these functions before Laurent\ntruncation. In particular, the $4\\epsilon$ cograph term cannot be\ndropped when it multiplies the proper pole."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The ordinary self-energy contracts to the remaining external-scale bubble; its local tensor is kept before projection.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Direct proper forest and complete local pole ledger.",
            "mathematical_record_tex": "The ordinary self-energy is contracted with open external slots,\nbefore component/color projection. At independent nonzero virtuality\nthe needed UV tensors are\n\\begin{align}\nK[1]&=\\frac1\\epsilon,&\nK[l_\\mu]&=\\frac{k_\\mu}{2\\epsilon},&\nK[l_\\mu l_\\nu]&=\n \\frac{-k^2g_{\\mu\\nu}/12+k_\\mu k_\\nu/3}{\\epsilon}.\n\\end{align}\nThe subgraph residue uses $d=4$, including scalar trace $D_s-4$,\nwhile its cograph keeps exact $d$. Background $M^2$ terms are retained.\nEach direct open-action result agrees with its source Gaussian UV\nresidue at independent invariants, before physical specialization.\nNo zero-momentum massless Taylor integral is used for the K operation.\nOther local four-edge cycles have tadpole cographs $O(wy)$ or\nscaleless zero and no LP contribution.\n\nThe explicit Laurent terms are\n\\begin{align} \nf_{2,35}^{{\\rm bare},LP}\n & =-\\frac{11\\delta_s}{24\\epsilon^2}\n +\\frac{11\\delta_s W/12-329\\delta_s/144+1/3}{\\epsilon}\n +B_0+O(\\epsilon),\\\\\nf_{2,35}^{{\\rm proper},LP}\n &=\\frac{11\\delta_s}{12\\epsilon^2}\n +\\frac{-11\\delta_s W/12+3\\delta_s/2-4}{\\epsilon}\n +F_0+O(\\epsilon),\\\\\nB_0&=-\\frac{11\\delta_s}{12}W^2+\n \\left(\\frac{329\\delta_s}{72}-\\frac23\\right)W\n +\\frac{11\\pi^2\\delta_s}{144}-\\frac{7733\\delta_s}{864}-\\frac{41}{18},\\\\\nF_0&=\\frac{11\\delta_s}{24}W^2+\n \\left(4-\\frac{3\\delta_s}{2}\\right)W\n -\\frac{11\\pi^2\\delta_s}{144}+3\\delta_s-8.\n\\end{align}\nThe nonlocal $W/\\epsilon$ terms cancel directly; the finite\n$\\pi^2$ terms cancel as well. The remaining pole and its overall\nlocal subtraction are\n\\begin{align}\n[R'f_{2,35}^{LP}]_{\\rm poles}\n &=\\frac{11(D_s-14)}{24\\epsilon^2}\n -\\frac{113D_s-1054}{144\\epsilon},\\\\\n-KR'f_{2,35}^{LP}\n &=-\\frac{11(D_s-14)}{24\\epsilon^2}\n +\\frac{113D_s-1054}{144\\epsilon}.\n\\end{align}\nThe latter has no finite part. These residues follow from the actual\nproper forests; no counterterm is fitted or borrowed by analogy."
          }
        ]
      },
      {
        "legacy_graph": "FF-T37",
        "paper_graph": "FF^(2)_37",
        "local_setup_tex": "\\label{green:FF-T37}\\label{res:FF-T37}\n\n\\textbf{New physical result with its own local forests.}\nThe physical topology \\Atlas{FF-T37} includes the bosonic and closed-ghost\nrecords at each external crossing $P=p_1,p_2$. The complete source has\n144 component terms and eight color flows. Each bosonic record carries\nsymmetry $+1/2$ and color $N^2/4$; each ghost record carries $-1$ and\ncolor $N^2/4$. Native propagator and vertex signs, including the GXXX\ninsertion factor $-2$, are retained. There is no native diagonal\none-point connector or holding-source attachment in this topology.\nThe held prescription $H=T^{\\rm ren}$ remains unchanged.",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Physical denominators, numerator and LP source gate.",
            "mathematical_record_tex": "The unit-Jacobian affine loop routings give\n\\begin{align}\nD_1&=l^2-m_z^2+i0,&D_2&=(l-P)^2-m_z^2+i0,\\\\\nD_3&=k^2-m_z^2+i0,&D_4&=(k-P)^2-m_z^2+i0,&D_5&=(l-k)^2+i0.\n\\end{align}\nThe graph denominator is $D_1D_2D_3D_4D_5$. Four fresh FORM action and\nscalarization replays match every generic-mass canonical native\ndenominator group exactly. All labeled field/color factors and generic\nnumerators are retained in the source audit. Normalize by stripping\n$i g_{{\\rm YM},B}^4N^2\\,(\\varepsilon_1\\cdot\\varepsilon_2)$, divide by $-s$, and factor $g_\\epsilon^4$ with\n$g_\\epsilon^2=e^{-\\gamma_E\\epsilon}\\mu^{-2\\epsilon}Ng_{{\\rm YM},B}^2/(4\\pi)^{d/2}$. Each loop uses\n$[\\dd k]=e^{\\gamma_E\\epsilon}\\mu^{2\\epsilon}\\dd^dk/(i\\pi^{d/2})$.\nKeep $s,t_1,t_2,M^2,m_z^2$ independent in the source and open UV\ncontractions; only afterwards set $s=-Q^2$ and\n$t_1=t_2=M^2=-M_E^2$. Set $Q^2=1$ solely for the dimensionless source\npolynomial below. No extra dynamical invariant is introduced.\n\nAt $P^2=-M_E^2\\ne0$, each simultaneous soft endpoint of the scalar\nfive-line graph has infrared degree two, as does an isolated soft\nbridge. Polynomial numerators cannot worsen these degrees. The full\nsource projector has a hard, nonsingular external Gram determinant\nas $w\\to0$, and introduces no inverse $y$. Hence the internal-mass\nregions are positive power for fixed $0<\\eta<1$; no such coefficient\nis integrated. The massless $M_E$-scale initial form supplies the\ncomplete $w^0y^0$ term. Its numerator is $w\\mathcal P+O(w^2)$, while\nthe five-line scalar measure scales as $w^{-1-2\\epsilon}$.\nSource $M^2$ terms therefore remain until physical normalization.\n\nFor completeness the actual summed LP numerator can be printed\ncompactly. Let $E_i=D_i/M_E^2$ in the massless initial form, and define\n$S_{12}=E_1+E_2$, $S_{34}=E_3+E_4$,\n$\\Delta_{12}=E_1-E_2$, $\\Delta_{34}=E_3-E_4$. Transversely average\n$p_2$ relative to $P=p_1$ using\n\\begin{align}\n\\langle l\\cdot p_2\\rangle&=\\frac{p_{12}}{t_1}l\\cdot P,\\\\\n\\langle(l\\cdot p_2)(k\\cdot p_2)\\rangle\n&=\\frac{p_{12}^2}{t_1^2}(l\\cdot P)(k\\cdot P)\n+\\frac{t_2-p_{12}^2/t_1}{d-1}\n\\left(l\\cdot k-\\frac{(l\\cdot P)(k\\cdot P)}{t_1}\\right),\n\\end{align}\nwith $p_{12}=(s-t_1-t_2)/2$, and the identical square formula for\n$l=k$. The other crossing is separately source-replayed, not assumed.\nThe complete source polynomial, with both crossings already summed, is\n\\begin{align}\n16(d-1)\\mathcal P={}&(12-6d)\\Delta_{12}^2\n+(-4D_s+38d-56)\\Delta_{12}\\Delta_{34}-2\\Delta_{12}\\notag\\\\\n&+(8D_s-4d-12)\\Delta_{34}^2+(2-4E_5)\\Delta_{34}\\notag\\\\\n&+S_{12}(2\\Delta_{34}-4D_s+14d-20)\\notag\\\\\n&+S_{34}(-4\\Delta_{12}+2\\Delta_{34}+12D_s+30d-80)\\notag\\\\\n&+E_5(8D_s-4d+40)+4D_s-28,\\qquad d=4-2\\epsilon.\n\\end{align}\nThe polynomial is nonzero before any master or forest evaluation,\nestablishing the source-level LP pre-gate. The complete background\nnumerator, rather than a scalar-library name, fixes this conclusion."
          },
          {
            "heading": "Scalar reduction at the required depth.",
            "mathematical_record_tex": "Put $W=\\log(M_E^2/\\mu^2)=L_Q-L$. Define\n\\begin{align}\nG_1(\\epsilon,W)&=e^{\\gamma_E\\epsilon-\\epsilon W}\n \\frac{\\Gamma(\\epsilon)\\Gamma(1-\\epsilon)^2}{\\Gamma(2-2\\epsilon)},\\\\\nG_2(\\epsilon,W)&=e^{2\\gamma_E\\epsilon-2\\epsilon W}\n \\frac{\\Gamma(2\\epsilon)\\Gamma(1-\\epsilon)^3\\Gamma(1-2\\epsilon)}\n {\\epsilon\\Gamma(2-2\\epsilon)\\Gamma(2-3\\epsilon)}.\n\\end{align}\nLet $J_5$ be the positive Euclidean dimensionless five-line integral,\nwhose only required order is $J_5(0,W)=6\\zeta_3$. The Minkowski scalar\nwith five positive-sign propagators equals $-J_5/M_E^2$; this sign\nis included in the coefficient below. Exact denominator cancellation\nin $\\mathcal P$ gives\n\\begin{align} \nf_{37}^{\\rm bare,LP}& =A(\\epsilon)G_2+B(\\epsilon)G_1^2\n+C(\\epsilon)J_5,\\\\\nA(\\epsilon)&=-\\frac{3D_s\\epsilon-2D_s-90\\epsilon^2+140\\epsilon-48}\n {2(2\\epsilon-3)(3\\epsilon-2)},\\\\\nB(\\epsilon)&=-\\frac{D_s+\\epsilon+3}{2(2\\epsilon-3)},&\nC(\\epsilon)&=\\frac{D_s-7}{4(2\\epsilon-3)}.\n\\end{align}\nFor example $E_i$ for $i\\le4$ integrates to $G_2$, $E_5$ to $G_1^2$;\n$E_i^2$ for $i\\le4$ to $-(1-\\epsilon)G_2/(2-3\\epsilon)$;\n$E_1E_4,E_2E_3$ to $\\epsilon G_2/(2-3\\epsilon)$;\nand $E_5^2$ to $G_1^2/2$. Other quadratic cross terms leave a\nmassless tadpole and vanish. These identities follow from one-loop\ntensor first moments and Gamma recurrences. All individual source\nmonomial reductions are serialized. Coefficients $A,B$ and the proper\ncograph remain through $\\epsilon^2$, before multiplication by the\ndouble-pole library. Since $C$ is regular, no higher $J_5$ order is needed."
          },
          {
            "heading": "Independent finite five-line evaluation.",
            "mathematical_record_tex": "At $\\epsilon=0$ the positive Euclidean simplex is\n\\begin{align}\nJ_5(0)&=\\int_{x_i\\ge0}\\frac{\\dd^5x\\,\\delta(1-\\sum_i x_i)}{UF},\\\\\nU&=(x_1+x_2)(x_3+x_4)+x_5(x_1+x_2+x_3+x_4),\\\\\nF&=x_1x_2(x_3+x_4)+x_3x_4(x_1+x_2)\n+x_5(x_1+x_3)(x_2+x_4).\n\\end{align}\nChoose Cheng--Wu gauge $x_1+x_2=1$, with\n$(x_1,x_2,x_3,x_4,x_5)=(a,1-a,bz,b(1-z),c)$,\n$0<a,z<1$, $b,c>0$, Jacobian $b$. Integrating $c,b$ gives\n\\begin{align}\nJ_5(0)&=-\\int_0^1\\dd a\\int_0^1\\dd z\\,\n\\frac{\\log(z/a)\\log[(1-z)/(1-a)]}{(a-z)^2}\\\\\n&=-2\\int_0^1\\dd t\\,\\frac{\\log t\\,[\\zeta_2-\\operatorname{Li}_2(t)]}{(1-t)^2}\n=6\\zeta_3.\n\\end{align}\nThe second equality uses the exchanged wedge $z=at$.\nIntegration by parts with primitive $t/(1-t)$ gives\n$2(2\\zeta_3+\\zeta_3)$. All endpoints are integrable on positive\nreal bases, and the removable diagonal limit in the double integral\nis finite. This supplies both an analytic derivation and a convergent\none-dimensional numerical check. The scalar denominator/normalization\nalso matches Bierenbaum--Weinzierl,\n\\href{https://arxiv.org/pdf/hep-ph/0308311}{hep-ph/0308311v3},\nEqs.~(1), (2), (55): their line order is our $(1,3,4,2,5)$,\nwith their $c_\\Gamma^{-2}$ and negative-propagator convention restored.\nOnly this scalar integral is reused; it supplies no scalar-YM coefficient."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The ordinary and composite triangles overlap on their bridge; their separate contractions leave an external bubble, with no product forest.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Direct ordinary and composite proper forests.",
            "mathematical_record_tex": "There are two proper triangles, sharing the bridge. One contains\nonly ordinary cubic/ghost vertices; the other contains GXXX.\nThey are overlapping and cannot appear as a product forest.\nThe remaining four-edge cycle contracts to a massless bridge tadpole\nat LP. This is a genuine scaleless loop, not a zero-momentum connector.\n\nFor each field/crossing record, contract the triangle from its labeled\nopen action factors before the external projection. At nonexceptional\nspacelike external momenta $P,K$, the UV coefficients for the denominator\n$r^2(r-P)^2(r-K)^2$ are\n\\begin{align}\nK[1]&=K[r_\\mu]=0,&K[r_\\mu r_\\nu]&=\\frac{g_{\\mu\\nu}}{4\\epsilon},\\\\\nK[r_\\mu r_\\nu r_\\lambda]&=\n\\frac{g_{\\mu\\nu}(P+K)_\\lambda+g_{\\mu\\lambda}(P+K)_\\nu\n+g_{\\nu\\lambda}(P+K)_\\mu}{12\\epsilon}.\n\\end{align}\nThese rules follow by Feynman-parameter shifting in a nonexceptional\ntriangle; no zero-momentum massless vacuum Taylor pole is used.\nUse $d=4$, $n_s=D_s-4$ in the proper residue and retain exact\n$d=4-2\\epsilon$ in the contracted cograph. All eight open-action\ncontractions agree with an independent source Gaussian check\n$K[N]=\\Delta_r N|_{r=(P+K)/3}/(8\\epsilon)$ for these rank-at-most-three\nnumerators, at independent invariants before physical projection.\n\nThe bubble cograph coefficients, including source symmetry/color, are\n\\begin{center}\\begin{tabular}{llll}\\toprule\nRecord (each crossing)&ordinary triangle&GXXX triangle&multiplicity\\\\\\midrule\nBosonic&$(4D_s+23)/16$&$9/8$&two crossings\\\\\nClosed ghost&$-1/16$&$0$&two crossings\\\\\\bottomrule\n\\end{tabular}\\end{center}\nThus $R_c=(D_s+10)/2$ and the proper forest is\n$f_{37}^{\\rm proper,LP}=-R_cG_1/\\epsilon$, derived from the action,\nnot inferred from two-loop pole equations. The useful expansions are\n\\begin{align}\nG_1&=\\frac1\\epsilon+2-W\n+\\epsilon\\left(\\frac{W^2}{2}-2W+4-\\frac{\\zeta_2}{2}\\right)+O(\\epsilon^2),\\\\\nG_2&=\\frac1{2\\epsilon^2}+\\frac{5/2-W}{\\epsilon}\n+W^2-5W+\\frac{19}{2}-\\frac{\\zeta_2}{2}+O(\\epsilon).\n\\end{align}\nAfter source multiplication, the complete bare and proper Laurent terms are\n\\begin{align} \nf_{37}^{\\rm bare,LP}& =\\frac{D_s+10}{4\\epsilon^2}\n+\\frac{5D_s+44-2(D_s+10)W}{4\\epsilon}+b_0+O(\\epsilon),\\\\\nb_0&=\\frac{D_s+10}{2}W^2-\\frac{5D_s+44}{2}W\n+\\frac{53D_s+448}{12}-\\frac{D_s+10}{4}\\zeta_2\n+\\frac{7-D_s}{2}\\zeta_3,\\\\\nf_{37}^{\\rm proper,LP}&=-\\frac{D_s+10}{2\\epsilon^2}\n+\\frac{(D_s+10)(W-2)}{2\\epsilon}\\notag\\\\\n&\\quad-(D_s+10)\\left(\\frac{W^2}{4}-W+2-\\frac{\\zeta_2}{4}\\right)+O(\\epsilon).\n\\end{align}\nEvery nonlocal $W/\\epsilon$ term cancels before the overall subtraction.\nThe remaining local pole and its MS counterterm are\n\\begin{align}\nK R'f_{37}^{\\rm LP}&=-\\frac{D_s+10}{4\\epsilon^2}+\\frac{D_s+4}{4\\epsilon},&\nf_{37}^{\\rm overall\\ CT}&=\\frac{D_s+10}{4\\epsilon^2}-\\frac{D_s+4}{4\\epsilon}.\n\\end{align}\nNo finite counterterm is added. Evanescent source/cograph terms are\nincluded before truncation; the finite $\\zeta_2$ pieces cancel."
          }
        ]
      },
      {
        "legacy_graph": "FF-T38",
        "paper_graph": "FF^(2)_38",
        "local_setup_tex": "\\label{green:FF-T38}\\label{res:FF-T38}\n\n\\textbf{New physical result with its own local forests. Prospective grade:\nAmber, unchanged.} The physical topology \\Atlas{FF-T38} is now evaluated\nat $w^0y^0$. It contains one native source record, 512 component terms,\nsixteen color flows and two distinct mass placements. The native\nsymmetry $1/2$, color $N^2/4$, GXX insertion factor $2i$, two ordinary\ncubics and one ordinary quartic are retained. There is no closed-ghost\nrecord or native diagonal holding connector in this topology.",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Choice and physical source.",
            "mathematical_record_tex": "All previously proved LP-WALKING green graphs were complete at the\nstart of the run. Source-only screening found positive-power support\nfor the remaining connector-free green candidates. Other green rows\nretain their unresolved native holding-source gate; no unpaired\n$\\mathrm{deno}(0)$ is treated as a zero or a physical power. Those\nrows are not promoted or regraded. FF-T38 is the next source-gated\nnonzero LP two-point contribution, using the scalar library evaluated\nin v134. Its original Amber prediction remains visible in Table 5.\n\nPut $q=p_1+p_2$, $q^2=s=-Q^2$, and use\n\\begin{align}\nD_1&=l^2-m_1^2+i0,&D_2&=(l-q)^2-m_2^2+i0,\\\\\nD_3&=k^2-m_3^2+i0,&D_4&=(k-q)^2-m_4^2+i0,&D_5&=(l-k)^2-m_5^2+i0.\n\\end{align}\nBoth mass routes belong to the physical source:\n\\begin{equation}\n(m_1^2,\\ldots,m_5^2)\n=(m_z^2,m_z^2,0,0,m_z^2),\\qquad\n(m_z^2,m_z^2,m_z^2,m_z^2,0).\n\\end{equation}\nFresh action and scalarization replays agree exactly with the\ngeneric-mass native denominator groups, before the recorded affine\nunit-Jacobian loop maps. All generic numerators, field/color slots,\nmass routes, symmetry and insertion factors are saved in\n[unprovided implementation/provenance reference] and [unprovided implementation/provenance reference].\nStrip $i g_{{\\rm YM},B}^4N^2(\\varepsilon_1\\cdot\\varepsilon_2)$, divide by $-s$, and factor $g_\\epsilon^4$ with\n$g_\\epsilon^2=e^{-\\gamma_E\\epsilon}\\mu^{-2\\epsilon}Ng_{{\\rm YM},B}^2/(4\\pi)^{d/2}$. The measure is\n$[\\dd k]=e^{\\gamma_E\\epsilon}\\mu^{2\\epsilon}\\dd^dk/(i\\pi^{d/2})$,\n$d=4-2\\epsilon$, $n_s=D_s-d$."
          },
          {
            "heading": "LP pre-gate and tensor reduction.",
            "mathematical_record_tex": "The source and proper contraction retain independent external\ninvariants. On the physical surface, $t_1=t_2=M^2=-M_E^2$; take the\nhard initial form only after the source support check. At $q^2\\ne0$\nthe massless five-line two-point scalar has positive soft degree two\nat every mass endpoint. Numerator polynomials cannot worsen it.\nThe source/projector Gram is hard and no inverse $M^2$ or $m_z^2$\ncoefficient occurs. Thus all mass corrections have positive walking\npower, while the nonzero hard source gives $w^0y^0$. No positive-power\ncoefficient is calculated. The held condition $H=T^{\\rm ren}$ is unchanged.\n\nAt LP, rotational averaging relative to $q$ gives\n\\begin{align}\n\\langle l\\cdot p_1\\rangle&=\\frac{l\\cdot q}{2},\\\\\n\\langle(l\\cdot p_1)(k\\cdot p_1)\\rangle\n&=\\frac{(l\\cdot q)(k\\cdot q)}4\n-\\frac{q^2}{4(d-1)}\\left(l\\cdot k-\n\\frac{(l\\cdot q)(k\\cdot q)}{q^2}\\right).\n\\end{align}\nThe exact-d source then becomes a degree-three polynomial in\n$E_i=D_i/Q^2$. It is reduced monomial by monomial; it is not assigned\nthe source coefficient of another topology. The new cubic monomials\nneed the elementary tensor-bubble identity\n\\begin{equation}\n\\frac{\\displaystyle\\int[\\dd l]\\,\n(l^2)^2/[(l-q)^2(l-k)^2]}\n{\\displaystyle\\int[\\dd l]/[(l-q)^2(l-k)^2]}\n=\\frac{d(q\\cdot k)^2-q^2k^2}{d-1}.\n\\label{eq:38quartic}\n\\end{equation}\nIt follows by shifting $l=q+v$, cancelling the $v^2$ terms against\nthe inner denominator and using the rank-two bubble moment. An\nindependent fourth-rank Gaussian/Euler calculation gives precisely\nthe same rational function at exact $d$. Both derivations and its\nfour Euclidean numerical checks are recorded in the validation audit."
          },
          {
            "heading": "Actual scalar master coefficients.",
            "mathematical_record_tex": "Use $G_1(\\epsilon,L_Q)$, $G_2(\\epsilon,L_Q)$ and positive\n$J_5(\\epsilon,L_Q)$ defined in the FF-T37 subsection, now at the\nhard scale $Q^2$; $J_5(0)=6\\zeta_3$. The five-line Minkowski sign is\nincluded in $C$. The complete source reduction is\n\\begin{align} \nf_{38}^{\\rm bare,LP}& =A(\\epsilon)G_2+B(\\epsilon)G_1^2+C(\\epsilon)J_5,\\\\\nA(\\epsilon)&=\\frac{252D_s\\epsilon^2-567D_s\\epsilon+289D_s\n-636\\epsilon^2+1355\\epsilon-663}\n{6(2\\epsilon-3)(3\\epsilon-2)},\\\\\nB(\\epsilon)&=\\frac{8D_s\\epsilon-10D_s-17\\epsilon+19}{2\\epsilon-3},&\nC(\\epsilon)&=-\\frac{20D_s\\epsilon-29D_s-52\\epsilon+69}{4(2\\epsilon-3)}.\n\\end{align}\nThe two source mass routes yield equal scalar-reduced coefficients\nafter separate complete reductions; this equality is not assumed for\ntheir unintegrated numerators. Coefficients $A,B$ and each cograph\nremain through $\\epsilon^2$ before double-pole multiplication.\n$C$ is regular, so the finite primitive requires only its\n$\\epsilon^0$ value. All lower monomial rules replay the v134 library;\nthe new cubic rules follow from Eq.~(\\ref{eq:38quartic}) and exact\none-loop Gamma-shift ratios. No exact generic-mass integral is solved."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "Two overlapping ordinary/composite triangular contractions leave hard bubbles; the bridge tadpole has no LP contribution.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Direct ordinary and GXX proper forests.",
            "mathematical_record_tex": "The ordinary cubic/cubic/quartic triangle and GXX/cubic/cubic triangle\noverlap on their common bridge. Both individual subtractions occur;\na product forest is forbidden. The four-edge cycle has a tadpole\ncograph, which is $O(m_z^2/s)$ in one route and scaleless in the other;\nit cannot affect LP. It is a loop, not a diagonal holding connector.\n\nFor a nonexceptional triangle $r^2(r-P)^2(r-K)^2$, the open-action\ncontractions use $K[1]=K[r_\\mu]=0$ and\n\\begin{align}\nK[r_\\mu r_\\nu]&=\\frac{g_{\\mu\\nu}}{4\\epsilon},\\\\\nK[r_\\mu r_\\nu r_\\alpha]&=\n\\frac{g_{\\mu\\nu}(P+K)_\\alpha+g_{\\mu\\alpha}(P+K)_\\nu\n+g_{\\nu\\alpha}(P+K)_\\mu}{12\\epsilon},\\\\\nK[r_\\mu r_\\nu r_\\alpha r_\\beta]\n&=\\frac1\\epsilon\\left[\\sum_{6\\ \\mathrm{pairs}}g_{\\mu\\nu}S_{\\alpha\\beta}\n-\\frac{P^2+K^2-P\\cdot K}{48}\n(g_{\\mu\\nu}g_{\\alpha\\beta}+g_{\\mu\\alpha}g_{\\nu\\beta}\n+g_{\\mu\\beta}g_{\\nu\\alpha})\\right],\\\\\nS_{\\alpha\\beta}&=\\frac{P_\\alpha P_\\beta+K_\\alpha K_\\beta}{24}\n+\\frac{P_\\alpha K_\\beta+K_\\alpha P_\\beta}{48}.\n\\end{align}\nThe sum includes the six choices of one metric pair. These are\nFeynman-simplex UV residues at independent nonzero virtualities;\nno massless vacuum Taylor expansion or IR pole is used. The residue\nhas $d=4$, $n_s=D_s-4$, while the contracted cograph keeps exact $d$.\nBoth action contractions independently agree with the source Gaussian\nsimplex residues before physical projection. Mass terms are excluded\nonly after the LP support proof above.\n\nThe two bubble-cograph coefficients, including their actual source\nnormalizations, are\n\\begin{align}\nR_c^{\\rm ordinary}&=-\\frac{16D_s\\epsilon^2-62D_s\\epsilon+57D_s\n-40\\epsilon^2+130\\epsilon-106}{4(2\\epsilon-3)},\\\\\nR_c^{GXX}&=-\\frac{48D_s\\epsilon^2-312D_s\\epsilon+358D_s\n-184\\epsilon^2+832\\epsilon-801}{12(2\\epsilon-3)},\\\\\nf_{38}^{\\rm proper,LP}&=-\\frac{R_c^{\\rm ordinary}+R_c^{GXX}}\\epsilon G_1.\n\\end{align}\nNo two-loop pole is an input to these residues. Write\n$D=529D_s-1119$, $\\ell_y=3641D_s-9555$ and\n\\begin{equation}\nR_c=c_0+c_1\\epsilon+c_2\\epsilon^2+O(\\epsilon^3),\\quad\nc_0=\\frac D{36},\\quad c_1=-\\frac{109D_s-357}{27},\\quad\nc_2=-\\frac{2(D_s-15)}{81}.\n\\end{equation}\nThe explicit bare Laurent coefficients are\n\\begin{align} \nf_{38}^{\\rm bare,LP}& =\\frac D{72\\epsilon^2}\n+\\frac{14593D_s-30699-12D L_Q}{432\\epsilon}+b_0+O(\\epsilon),\\\\\nb_0&=\\frac D{36}L_Q^2-\\frac{14593D_s-30699}{216}L_Q\n+\\frac{309913D_s-653067}{2592}-\\frac D{72}\\zeta_2\n+\\frac{69-29D_s}{2}\\zeta_3.\n\\end{align}\nThe proper coefficients through the finite term are explicitly\n\\begin{align}\nf_{38}^{\\rm proper,LP}={}&-\\frac{c_0}{\\epsilon^2}\n+\\frac{c_0(L_Q-2)-c_1}{\\epsilon}\\notag\\\\\n&-c_0\\left(\\frac{L_Q^2}2-2L_Q+4-\\frac{\\zeta_2}2\\right)\n-c_1(2-L_Q)-c_2+O(\\epsilon).\n\\end{align}\nEvery nonlocal $L_Q/\\epsilon$ term cancels. The remaining local\npole and its overall MS subtraction are\n\\begin{equation}\nKR'f_{38}^{\\rm LP}=-\\frac D{72\\epsilon^2}+\\frac \\ell_y{432\\epsilon},\n\\qquad f_{38}^{\\rm overall\\ CT}=\\frac D{72\\epsilon^2}-\\frac \\ell_y{432\\epsilon}.\n\\end{equation}\nNo finite counterterm is added. The finite $\\zeta_2$ terms cancel."
          }
        ]
      },
      {
        "legacy_graph": "FF-T36",
        "paper_graph": "FF^(2)_36",
        "local_setup_tex": "\\label{green:FF-T36}\\label{res:FF-T36}\n\n\\textbf{New physical result with its own local forests. Prospective grade:\nAmber, unchanged.} The topology \\Atlas{FF-T36} contains a bosonic record\n(512 component terms, sixteen color flows) and a closed-ghost record\n(128 terms, sixteen color flows). Their native symmetry/ghost factors\nare respectively $+1/2$ and $-1$, and their color factors are respectively\n$-N^2/4$ and $+N^2/4$. Both native inner mass placements are retained\nper record. The GXX insertion factor $2i$, ordinary cubic vertices and\nexternal-vector quartic vertex are included before any expansion.",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Physical source and LP pre-gate.",
            "mathematical_record_tex": "Put $q=p_1+p_2$, $q^2=s=-Q^2$. Separate unit-Jacobian changes of\nvariables put the two mass orientations in the common scalar root\n\\begin{align}\nD_1&=l^2-m_z^2+i0,&D_2&=(l-k)^2+i0,\\\\\nD_3&=k^2-m_z^2+i0,&D_4&=(k+q)^2-m_z^2+i0,\\qquad\n\\mathcal D=D_1D_2D_3^2D_4.\n\\label{eq:36den}\n\\end{align}\nThe numerator images remain separate until their complete source sum.\nFresh action/scalarization replays agree with the generic-mass native\nand canonical denominator groups for each field record. The labeled\nsource factors, actual mass maps and unspecialized numerator polynomials\nare in [unprovided implementation/provenance reference] and its route-2 partner.\nStrip $i g_{{\\rm YM},B}^4N^2(\\varepsilon_1\\cdot\\varepsilon_2)$, divide the full source by $-s$, and factor\n$g_\\epsilon^4$, $g_\\epsilon^2=e^{-\\gamma_E\\epsilon}\\mu^{-2\\epsilon}Ng_{{\\rm YM},B}^2/(4\\pi)^{d/2}$, using\n$[\\dd k]=e^{\\gamma_E\\epsilon}\\mu^{2\\epsilon}\\dd^dk/(i\\pi^{d/2})$,\n$d=4-2\\epsilon$ and $n_s=D_s-d$.\n\nThe raised line makes the simultaneous $l,k\\to0$ scalar corner\nlogarithmic before numerator contraction. The complete source resolves\nthis potential enhancement:\n\\begin{equation}\nN_{\\rm bos}(0,0)=10(D_s-2)m_z^4,\\qquad\nN_{\\rm gh}(0,0)=0.\n\\label{eq:36soft}\n\\end{equation}\nThere is no hard $s^2$ or $M^2s$ source constant. Every remaining even\nsoft moment supplies a light mass squared; odd moments vanish. Isolated\nsoft corners have positive degree, and hard-inner/soft-outer Taylor\nterms have a scaleless inner integral. The only denominator carrying\nexternal momentum carries the hard $q$. The source/projector Gram has\na regular hard limit. Thus the nonzero hard initial form is the complete\n$w^0y^0$ term; no positive-power integral is evaluated. Independent\nexternal invariants are retained through source and open-forest replay.\nThere is no native diagonal holding connector, and $H=T^{\\rm ren}$ is\nunchanged."
          },
          {
            "heading": "Exact-d Euler reduction.",
            "mathematical_record_tex": "Let $x$ be the inner-bubble parameter and $z$ the outer-convolution\nparameter, each in $(0,1)$. Define\n\\begin{align}\n\\mathcal A&=36D_s\\epsilon^2-96D_s\\epsilon+59D_s\n-72\\epsilon^2+184\\epsilon-106,\\\\\n\\mathcal B&=8D_s\\epsilon^2+28D_s\\epsilon-59D_s\n-16\\epsilon^2-56\\epsilon+106.\n\\end{align}\nAfter summing the complete numerator and averaging the inner $x$\ndependence with its normalized $[x(1-x)]^{-\\epsilon}$ weight, the bare\nand direct proper-cograph Euler densities are respectively\n\\begin{align}\n\\overline{\\mathcal N}(z)\n&=-\\frac{z(z-1)(3\\epsilon z-\\epsilon-4z+3)\\mathcal A}\n{(1+\\epsilon)(2\\epsilon-3)(2\\epsilon-1)},\\\\\n\\mathcal N_{\\rm ct}(z)\n&=-\\frac{z(z-1)(2\\epsilon z-\\epsilon-4z+3)\\mathcal B}\n{3(\\epsilon-1)}.\n\\label{eq:36density}\n\\end{align}\nThe complete double-Euler numerator before the $x$ average is printed\nin the machine-readable reduction, including separate bosonic and\nghost polynomials. The angular weights are\n$z^{-2\\epsilon}(1-z)^{-\\epsilon}$ for the bare integral and\n$[z(1-z)]^{-\\epsilon}$ for the cograph. They converge in\n$0<\\Re\\epsilon<1/2$; the UV radial Gamma factors are continued\nmeromorphically. The conversion from the three-power outer scalar\nintegral includes its Minkowski sign. No branch splitting is used.\n\nUse the hard-scale Gamma library\n\\begin{align}\nG_1&=e^{\\gamma_E\\epsilon-\\epsilon L_Q}\n\\frac{\\Gamma(\\epsilon)\\Gamma(1-\\epsilon)^2}{\\Gamma(2-2\\epsilon)},\\\\\nG_2&=e^{2\\gamma_E\\epsilon-2\\epsilon L_Q}\n\\frac{\\Gamma(2\\epsilon)\\Gamma(1-\\epsilon)^3\\Gamma(1-2\\epsilon)}\n{\\epsilon\\Gamma(2-2\\epsilon)\\Gamma(2-3\\epsilon)}.\n\\label{eq:36library}\n\\end{align}\nDirect integration of Eq.~(\\ref{eq:36density}) gives\n\\begin{align} \nf_{36}^{\\rm bare,LP}& =R(\\epsilon)G_2,&\nR(\\epsilon)&=\\frac{\\mathcal A}{3(2\\epsilon-3)(3\\epsilon-2)},\\\\\nf_{36}^{\\rm proper,LP}&=-\\frac{R_c(\\epsilon)}{\\epsilon}G_1,&\nR_c(\\epsilon)&=\\frac{\\mathcal B}{6(2\\epsilon-3)}.\n\\label{eq:36reduction}\n\\end{align}\nFor a field-resolved check the two bare coefficients are\n\\begin{align}\nR_{\\rm bos}&=\\frac{72D_s\\epsilon^2-192D_s\\epsilon+118D_s\n-156\\epsilon^2+392\\epsilon-225}\n{6(2\\epsilon-3)(3\\epsilon-2)},\\\\\nR_{\\rm gh}&=\\frac{12\\epsilon^2-24\\epsilon+13}\n{6(2\\epsilon-3)(3\\epsilon-2)},\n\\end{align}\nand the directly contracted cographs give\n\\begin{align}\nR_{c,\\rm bos}&=\\frac{16D_s\\epsilon^2+56D_s\\epsilon-118D_s\n-24\\epsilon^2-132\\epsilon+225}{12(2\\epsilon-3)},\\\\\nR_{c,\\rm gh}&=-\\frac{8\\epsilon^2-20\\epsilon+13}{12(2\\epsilon-3)}.\n\\end{align}\nTheir sums reproduce Eq.~(\\ref{eq:36reduction}). The complete source\ncoefficients and the cograph remain through $O(\\epsilon^2)$ before\ndouble-pole multiplication. An independent transverse tensor average\nand scalar denominator-cancellation/Gamma-shift route reproduces\n$R$ and $R_c$ separately for each field record, without using the\nouter fourth-rank Gaussian integration."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The ordinary two-point subgraph contracts while the GXX insertion remains in the hard bubble cograph.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Direct own forest and pole cancellation.",
            "mathematical_record_tex": "The proper LP subgraph is the ordinary two-line self-energy, with\nbosonic cubic/cubic or ghost/antighost vertices; GXX stays in its cograph.\nAt independent nonzero subgraph external momentum $k$, its action\ncontraction uses the IR-safe UV moments\n\\begin{align}\nK[1]&=\\frac1\\epsilon,&K[r_\\mu]&=\\frac{k_\\mu}{2\\epsilon},&\nK[r_\\mu r_\\nu]&=\\frac1\\epsilon\n\\left(-\\frac{k^2g_{\\mu\\nu}}{12}+\\frac{k_\\mu k_\\nu}3\\right).\n\\end{align}\nThe proper residue uses $d=4$, $n_s=D_s-4$, while the cograph retains\nexact $d$. Both open contractions agree with an independent\nsource-Gaussian residue at independent external invariants. They are\nnot inferred from two-loop pole equations. The other four-edge cycles\nhave one-line massive or scaleless tadpole cographs; their local\ndegree-zero residues cannot compensate the positive power $m_z^2/s$.\nOverlapping cycles do not generate a product forest.\n\nFor a compact Laurent ledger define\n$D=59D_s-106$, $\\ell_y=1961D_s-3454$ and $J=388D_s-680$. Then\n\\begin{align} \n[f_{36}^{\\rm bare,LP}]_{-2}& =\\frac D{36},& \n[f_{36}^{\\rm bare,LP}]_{-1}& =-\\frac{D L_Q}{18}+\\frac \\ell_y{216},\\\\\n[f_{36}^{\\rm proper,LP}]_{-2}&=-\\frac D{18},&\n[f_{36}^{\\rm proper,LP}]_{-1}&=\\frac{D L_Q}{18}-\\frac J{54}.\n\\label{eq:36poles}\n\\end{align}\nEvery nonlocal pole cancels before the overall subtraction. The remaining\nlocal poles and their overall minimal-subtraction counterterm are\n\\begin{align}\nK R'f_{36}^{\\rm LP}\n&=-\\frac{59D_s-106}{36\\epsilon^2}\n+\\frac{409D_s-734}{216\\epsilon},&\nf_{36}^{\\rm overall,LP}&=-K R'f_{36}^{\\rm LP}.\n\\label{eq:36local}\n\\end{align}\nNo finite local counterterm is added. To expose the finite cancellation,\n\\begin{align} \n[f_{36}^{\\rm bare,LP}]_0\n& =\\frac{D L_Q^2}{18}-\\frac{\\ell_y L_Q}{108}\n+\\frac{47741D_s-83062}{1296}-\\frac{D\\zeta_2}{36},\\\\\n[f_{36}^{\\rm proper,LP}]_0\n&=-\\frac{D L_Q^2}{36}+\\frac{J L_Q}{54}\n-\\frac{9296D_s-16096}{648}+\\frac{D\\zeta_2}{36}.\n\\end{align}"
          }
        ]
      },
      {
        "legacy_graph": "FF-T28",
        "paper_graph": "FF^(2)_28",
        "local_setup_tex": "\\label{green:FF-T28}\\label{res:FF-T28}\n\n\\textbf{New physical result, with its own local forests. Prospective\ngrade: Amber, unchanged.} The physical topology \\Atlas{FF-T28} contains\nthe GXX insertion and two ordinary quartic vertices. Its native source\nhas 384 component terms, 24 planar color flows, symmetry $1/2$ and\nroute-dependent color factors $\\pm N^2/4$, including the insertion\nfactor $2i$. There is no closed-ghost record or diagonal holding\nconnector. The three actual source mass groups are summed before\ndimensional or walking truncation.",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Source selection after the tadpole audit.",
            "mathematical_record_tex": "The remaining eight ordinary Green source gates are now resolved\nwithout integrating any positive-power term:\n\\begin{center}\\small\n\\begin{tabular}{lll}\\toprule\nphysical topology & first power/bound & source-level reason\\\\\\midrule\n\\Atlas{FF-T02} & $w$ & external-scale sunrise dimension $M_E^2$\\\\\n\\Atlas{FF-T04} & $wy$ & rank-two vacuum source supplies $m_z^2$\\\\\n\\Atlas{FF-T07} & $w$ & every rescaled external-scale source monomial has weight $\\ge1$\\\\\n\\Atlas{FF-T09} & $w^2y$ & $M^2$ source times a vacuum sunrise of dimension $m_z^2$\\\\\n\\Atlas{FF-T30} & $w$ & $M^2$ source times a hard sunrise of dimension $Q^2$\\\\\n\\Atlas{FF-T43} & $w^2y$ & $M^2$ source times a rank-two vacuum moment\\\\\n\\Atlas{FF-T44} & $w$ & explicit $M^2$, positive-degree hard-$q$ mass endpoints\\\\\n\\Atlas{FF-T68} & $w$ & explicit $M^2$, worst mass corner only logarithmic\\\\\\bottomrule\n\\end{tabular}\\end{center}\nFor FF-T07, the squares and mutual products of loop momenta and their\ndots with the external two-point momentum have weight $w$; dots with\nthe opposite external leg are assigned weight zero. The complete\nsource still has weight at least one, with a regular hard Gram. Its\nunraised two-point mass endpoints cannot provide inverse $y$. For the\nvacuum rows, rotational covariance gives\n$\\langle k_I\\cdot p_a\\,k_J\\cdot p_b\\rangle\n=(p_a\\cdot p_b)\\langle k_I\\cdot k_J\\rangle/d$ and odd moments vanish.\nThe four-soft-line corner in FF-T68 has eight measure dimensions and\ndenominator degree eight, so it is logarithmic rather than power\nenhanced. Local UV contractions preserve these source gradings.\nEach source polynomial and its weighted support is saved in\n[unprovided implementation/provenance reference]. No such graph is promoted to Complete.\nThe remaining uncomputed nonzero candidate FF-T28 uses elementary\none-mass-vertex/Gamma kernels and keeps its existing Amber grade."
          },
          {
            "heading": "Physical denominator and normalization definition.",
            "mathematical_record_tex": "Let $q=p_1+p_2$, $q^2=s=-Q^2$. The common physical root is\n\\begin{align}\nD_1&=k^2-m_1^2+i0,&D_2&=(k-q)^2-m_2^2+i0,\\\\\nD_3&=l^2-m_3^2+i0,&D_4&=(l-k+p_2)^2-m_4^2+i0.\n\\end{align}\nThe ordered squared-mass patterns are\n\\begin{equation}\n(m_z^2,m_z^2,m_z^2,0),\\quad\n(m_z^2,m_z^2,0,m_z^2),\\quad\n(0,0,m_z^2,m_z^2).\n\\end{equation}\nThe first two inner orientations are equal after a unit-absolute-Jacobian\nexchange because the actual source has no inner-loop numerator.\nTheir source weights are included separately. Fresh action and\nscalarization replays agree exactly with the generic-mass native and\ncanonical denominator groups before these maps. The complete numerator\nand all three route images are in [unprovided implementation/provenance reference].\nStrip $i g_{{\\rm YM},B}^4N^2(\\varepsilon_1\\cdot\\varepsilon_2)$, divide by $-s$ and factor $g_\\epsilon^4$,\n$g_\\epsilon^2=e^{-\\gamma_E\\epsilon}\\mu^{-2\\epsilon}Ng_{{\\rm YM},B}^2/(4\\pi)^{d/2}$, using the same loop measure\n$e^{\\gamma_E\\epsilon}\\mu^{2\\epsilon}\\dd^dk/(i\\pi^{d/2})$,\n$d=4-2\\epsilon$ and $n_s=D_s-d$ as in the preceding results."
          },
          {
            "heading": "Source-weighted LP simplex and scalar reduction.",
            "mathematical_record_tex": "At the hard LP initial form $p_1^2=p_2^2=m_z^2=M^2=0$, the scalar\ninner bubble leaves the triangle powers $(1,1,\\epsilon)$.\nFor simplex parameters $a+b+c=1$, its mean is\n$k=bq+cp_2$ and $\\mathcal F_{\\ell_y}=Q^2ab$. Write\n$\\mathcal D=17D_s-27$, $h=3D_s-5$. The full projected source,\nincluding all mass-route weights, gives the dimensionless density\n\\begin{equation}\n\\mathcal P(a,b,c;\\epsilon)\n=-\\frac3{2(2\\epsilon-1)}\n\\left\\{[2h\\epsilon-(11D_s-17)]ab\n+h(1-2\\epsilon)\n\\bigl[2b^2+2bc-2b-c\\bigr]\\right\\}.\n\\label{eq:28density}\n\\end{equation}\nIt multiplies $a^{-2\\epsilon}b^{-2\\epsilon}c^{\\epsilon-1}$.\nThe common angular strip is $0<\\Re\\epsilon<1/2$. Its $c=0$ endpoint\nis the ordinary bubble UV contraction; the radial $\\Gamma(2\\epsilon)$\npole is the overall UV divergence. The massless physical form has\npositive-degree mass/collinear endpoints, with no inverse external\nmass or Gram coefficient. Thus no nonhard mass correction contributes\nto $w^0y^0$. No positive-power coefficient is evaluated.\n\nThe exact normalized Dirichlet average of Eq.~(\\ref{eq:28density}) gives\n\\begin{align} \nf_{28}^{\\rm bare,LP}& =R(\\epsilon)\\mathcal H(\\epsilon,L_Q),\\\\\nR(\\epsilon)&=-\\frac{27D_s\\epsilon^2-43D_s\\epsilon+17D_s\n-45\\epsilon^2+69\\epsilon-27}{2(\\epsilon-1)(3\\epsilon-2)},\\\\\n\\mathcal H&=e^{2\\gamma_E\\epsilon-2\\epsilon L_Q}\n\\frac{\\Gamma(\\epsilon)\\Gamma(1-\\epsilon)^2\\Gamma(2\\epsilon)\n\\Gamma(1-2\\epsilon)^2}\n{\\Gamma(2-2\\epsilon)\\Gamma(2-3\\epsilon)}.\n\\label{eq:28H}\n\\end{align}\nThis Gamma expression is the already hard-expanded regional integral,\nnot an exact generic-mass two-loop solution. Its needed expansion is\n\\begin{equation}\n\\mathcal H=\\frac1{2\\epsilon^2}\n+\\frac{5-2L_Q}{2\\epsilon}\n+L_Q^2-5L_Q+\\frac{19}2+\\frac{\\zeta_2}2+O(\\epsilon).\n\\end{equation}\nThe exact-d source coefficient is retained through $\\epsilon^2$ before\npole multiplication. Independently, put $D_0=k^2$,\n$D_q=(k-q)^2$, $D_t=(k-p_2)^2$. Replacing the complete source by its\npolynomial in these denominators cancels scaleless on-shell pinches.\nThe remaining relative integrals are derived without Gaussian moments:\n\\begin{equation}\n\\frac{T(1,1,\\epsilon-j)}{T(1,1,\\epsilon)}\n=\\frac{(-1)^j(1-2\\epsilon)_j^2}\n{\\displaystyle\\prod_{h=1}^j(2\\epsilon-h)\\,(2-3\\epsilon)_j}.\n\\end{equation}\nThey reproduce $R(\\epsilon)$ exactly, and an independent transverse\ntwo-point tensor reduction checks the contracted cograph below."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The scalar bubble between the ordinary quartic vertices contracts; numerator cancellation reduces its triangle cograph to the displayed hard-bubble basis.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Direct ordinary forest, before the local overall term.",
            "mathematical_record_tex": "The only LP proper subgraph is the scalar bubble joining the ordinary\nquartic vertices. Its scalar UV residue is $1/\\epsilon$, obtained at\nindependent nonzero subgraph virtuality. The uncontracted action tensor\nis first contracted with $d=4$, $n_s=D_s-4$ in the proper residue;\nthe attached GXX cograph then retains exact $d$. At $d=4$ the independent\nopen contraction equals the full source at generic invariants. No\nresidue is inferred from two-loop poles. The two other three-edge\ncycles have degree-zero local residues and one-line tadpole cographs,\n$O(m_z^2/s)$ or scaleless. They have no LP contribution or allowed\noverlapping product forest.\n\nThe source-specific proper subtraction is\n\\begin{align}\nf_{28}^{\\rm proper,LP}&=-\\frac{R_c(\\epsilon)}\\epsilon G_1(\\epsilon,L_Q),\\\\\nR_c(\\epsilon)&=-\\frac{3(12D_s\\epsilon-17D_s-20\\epsilon+27)}\n{4(2\\epsilon-3)}.\n\\end{align}\nBoth native massive/massless cograph denominator groups are retained\nbefore their LP limit. $R_c$ is kept through $\\epsilon^2$, and $G_1$\nis the elementary bubble defined in Section~\\ref{green:FF-T36}. With\n$\\ell_y=169D_s-267$ and $J=100D_s-156$, the full Laurent ledger is\n\\begin{align} \n[f_{28}^{\\rm bare,LP}]_{-2}& =-\\frac{\\mathcal D}8,& \n[f_{28}^{\\rm bare,LP}]_{-1}& =\\frac{\\mathcal D L_Q}4-\\frac \\ell_y{16},\\\\\n[f_{28}^{\\rm proper,LP}]_{-2}&=\\frac{\\mathcal D}4,&\n[f_{28}^{\\rm proper,LP}]_{-1}&=-\\frac{\\mathcal D L_Q}4+\\frac J{12},\\\\ \n[f_{28}^{\\rm bare,LP}]_0& =-\\frac{\\mathcal D L_Q^2}4\n+\\frac{\\ell_y L_Q}8-\\frac{3849D_s-6075}{96}-\\frac{\\mathcal D\\zeta_2}8,\\\\\n[f_{28}^{\\rm proper,LP}]_0&=\\frac{\\mathcal D L_Q^2}8\n-\\frac{J L_Q}{12}+\\frac{2384D_s-3696}{144}-\\frac{\\mathcal D\\zeta_2}8.\n\\end{align}\nEvery nonlocal pole cancels before the overall local subtraction:\n\\begin{equation}\nKR'f_{28}^{\\rm LP}=\\frac{17D_s-27}{8\\epsilon^2}\n-\\frac{107D_s-177}{48\\epsilon},\\qquad\nf_{28}^{\\rm overall,LP}=-KR'f_{28}^{\\rm LP}.\n\\end{equation}\nNo finite counterterm is added. The complete physical result, with\nthe canonical $g_\\epsilon^4$ factored out, is\n\nAll double/single hard-scale logarithms and the constant are included.\nThere is no $L$ or $\\ell_y$ at independent $L_Q$. This is one ordinary\nLP graph with its own local forests, not a full held-LSZ result,\nconnected logarithm or final walking kernel. $H=T^{\\rm ren}$ and the\nfrozen bare FF-T48/FF-T72 inputs are unchanged."
          }
        ]
      },
      {
        "legacy_graph": "FF-T27",
        "paper_graph": "FF^(2)_27",
        "local_setup_tex": "\\label{green:FF-T27}\\label{res:FF-T27}\n\n\\textbf{New physical result with its own proper and local forests.\nProspective Amber grade, unchanged.} The two exchanged physical source\nrecords contain 256 components and 16 color flows in total, each with\nsymmetry $1/2$, route color factors $\\pm N^2/4$, an ordinary cubic and\nquartic vertex, and the GXXX insertion $-2$ times the cubic gauge rule.\nThere is no closed-ghost loop or diagonal holding connector. Both actual\ninner mass orientations are retained for each source record before\nexpansion. Independent fresh action/scalarization replays and generic\nnative/canonical denominator identities pass.",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Physical root, source gate and direct walking regions.",
            "mathematical_record_tex": "Let $q=p_1+p_2$, $s=q^2=-Q^2$. One common routing is\n\\begin{align}\nD_1&=l^2-m_z^2+i0,&D_2&=(l-k-p_2)^2+i0,\\\\\nD_3&=k^2-m_z^2+i0,&D_4&=(k-p_1)^2-m_z^2+i0.\n\\end{align}\nThe other inner orientation interchanges the massive and massless\nbubble line. The crossed source exchanges $p_1,p_2$ and $t_1,t_2$.\nTheir unit-absolute-Jacobian maps and complete source polynomials agree\nexactly; no equality of a forest is inferred from a scalar topology.\nUse the measure and physical tree division of Section~3.1, with\n$g_\\epsilon^4$ factored out and $d=4-2\\epsilon$, $n_s=D_s-d$ kept exactly.\n\nThe source-level LP gate gives the nonzero collinear density\n$3(z-2)/2$ at $d=4$. After the inner scalar bubble and its first moment,\nthe remaining outer triangle has powers $(1,1,\\epsilon)$. Its simplex\n$a+b+c=1$ gives, directly at leading power,\n\\begin{equation}\n\\mathcal F_{\\ell_y}=Q^2 b(c+ua).\n\\end{equation}\nThe hard domain has $c\\sim1$; the external-leg collinear domain has\n$c=ua\\,t$. The second external virtuality and all $m_z^2$ corrections\nare positive walking power. The scalar endpoint is only logarithmic,\nand the complete source has no inverse external mass or Gram factor.\nThus only these two LP regions are integrated; no generic-kinematics\nmaster or positive-power correction is calculated.\n\nThe common homogeneous endpoint has radial integral\n\\begin{equation}\n\\int_0^\\infty\\dd c\\,c^{-1-\\epsilon}\n=\\left[-\\frac{\\Lambda^{-\\epsilon}}{\\epsilon}\\right]_{\\rm IR}\n +\\left[\\frac{\\Lambda^{-\\epsilon}}{\\epsilon}\\right]_{\\rm UV}=0.\n\\end{equation}\nThese are complementary meromorphic continuations of the same scaleless\noverlap; their sum precedes removal of the split point $\\Lambda$.\nNo auxiliary rapidity counterterm or finite overlap assignment is used.\nThe hard angular endpoint is evaluated by an explicit local subtraction,\nnot by setting its divergent integral to zero."
          },
          {
            "heading": "Exact-$d$ source reduction and integrated regional sum.",
            "mathematical_record_tex": "After all source mass routes and the two crossings have been summed,\nthe complete dimensionless LP simplex density and its collinear limit are\n\\begin{equation}\n\\mathcal P_h(b,c;\\epsilon)=\\frac32(b+8c-2)\n +\\left(\\frac{9D_s}{2\\epsilon-1}-\\frac{27}{2}\\right)bc,\n\\qquad \\mathcal P_c(b)=\\frac32(b-2).\n\\end{equation}\nThe exact generic source polynomials and their maps remain in the source\naudit. The following compact integrated form retains every source\ncoefficient before Laurent multiplication:\n\\begin{align} \nf_{27}^{\\rm bare,LP}& =R_h(\\epsilon)\\mathcal H_h+\n R_c(\\epsilon)\\mathcal H_c,\\\\\nR_h&=\\frac{3(2D_s\\epsilon-2\\epsilon^2+2\\epsilon-3)}\n {2(\\epsilon-1)(3\\epsilon-2)},&\nR_c&=-\\frac{3(4\\epsilon-3)}{2(3\\epsilon-2)},\\\\\n\\mathcal H_h&=-\\frac{e^{2\\gamma_E\\epsilon-2\\epsilon L_Q}\n \\Gamma(1-\\epsilon)^3\\Gamma(1+2\\epsilon)}\n {2\\epsilon^2(1-2\\epsilon)(1-3\\epsilon)\\Gamma(1-3\\epsilon)},\\\\\n\\mathcal H_c&=\\frac{e^{2\\gamma_E\\epsilon-2\\epsilon L_Q+\\epsilon L}\n \\Gamma(1+\\epsilon)^2\\Gamma(1-\\epsilon)^3}\n {\\epsilon^2(1-2\\epsilon)(1-3\\epsilon)\\Gamma(1-3\\epsilon)}.\n\\end{align}\nThe hard Dirichlet parameters are $(1,1-2\\epsilon,-\\epsilon)$.\nThe collinear radial $t$ integral is $B(\\epsilon,\\epsilon)$, followed by\nthe outer Beta parameters $(1-\\epsilon,1-2\\epsilon)$. An independent\ndenominator cancellation and fractional-triangle Gamma-shift reduction\nreproduces $R_h,R_c$ without an outer Gaussian numerator calculation.\nThe scale exponentials are retained until the region and forest sum."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The ordinary insertion bubble contracts from its actual momentum labels and leaves the external bubble.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Direct graph-specific forest and pole cancellation.",
            "mathematical_record_tex": "The LP proper bubble joins the ordinary quartic to the GXXX insertion.\nBefore component/color summation or external projection, its open UV\nresidues at independent nonzero $P^2$, $P=k+p_{\\rm other}$, are\n\\begin{equation}\nK[1]=\\epsilon^{-1},\\qquad K[l_\\mu]=\\frac{P_\\mu}{2\\epsilon}.\n\\end{equation}\nBoth exchanged source records are contracted independently at $d=4$,\n$n_s=D_s-4$; the attached cograph retains exact $d$. Each direct open\ncontraction agrees with the corresponding full source residue at\ngeneric masses and external invariants. This is a direct graph residue,\nnot a coefficient inferred from a two-loop pole. Other overlapping\nthree-edge cycles have degree-zero local residues and only suppressed\nor scaleless one-line cographs; no overlapping product forest is allowed.\n\nThe complete direct proper term is\n\\begin{equation}\nf_{27}^{\\rm proper,LP}=\\frac{9}{4\\epsilon}G_1(\\epsilon,L_Q-L),\n\\end{equation}\nwhere $G_1$ is the elementary bubble in Section~3.13. Its source-specific\ncograph density is exactly $3(z-2)/2$. The decisive ledger is\n\\begin{align} \n[f_{27}^{\\rm bare,LP}]_{-2}& =-\\frac98,&\n[f_{27}^{\\rm proper,LP}]_{-2}&=\\frac94,\\\\ \n[f_{27}^{\\rm bare,LP}]_{-1}\n & =-\\frac3{16}(4D_s+12L-12L_Q+21),&\n[f_{27}^{\\rm proper,LP}]_{-1}\n &=\\frac94(L-L_Q+2),\\\\\nKR'f_{27}^{\\rm LP}&=\\frac{9}{8\\epsilon^2}\n -\\frac{3(4D_s-3)}{16\\epsilon},&\nf_{27}^{\\rm overall,LP}&=-KR'f_{27}^{\\rm LP}.\n\\end{align}\nEvery nonlocal $L/\\epsilon$ and $L_Q/\\epsilon$ term cancels before\nthe overall local subtraction. It adds no finite counterterm."
          }
        ]
      },
      {
        "legacy_graph": "FF-T51",
        "paper_graph": "FF^(2)_51",
        "local_setup_tex": "\\label{green:FF-T51}\\label{res:FF-T51}\n\n\\textbf{New physical result with its own proper and local forests.\nProspective Amber grade, unchanged.} Both native source records are\nreplayed independently: 256 component terms, eight planar color flows,\nsymmetry $1/2$ and color factors $\\pm N^2/4$ per route, the GXXX insertion\n$-2$ times the cubic gauge rule and three ordinary cubic vertices.\nThere is no ghost loop or diagonal holding connector. Two inner mass\norientations per record are included before any walking limit. Exact\ngeneric native/canonical integrand differences vanish after fresh\naction-to-scalarization replay.",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Physical root and normalization.",
            "mathematical_record_tex": "With $q=p_1+p_2$, $s=-Q^2$, the common physical root is\n\\begin{align}\nD_k&=k^2-m_z^2+i0,&D_p&=(k-p_1)^2-m_z^2+i0,\\\\\nD_q&=(k-q)^2-m_z^2+i0,&D_l&=l^2-m_z^2+i0,&\nD_{lk}&=(l-k)^2+i0.\n\\end{align}\nThe other inner orientation exchanges the masses on $D_l,D_{lk}$.\nThe second native record is mapped by $l_{\\rm old}=-l$,\n$k_{\\rm old}=q-k$, followed by $p_1\\leftrightarrow p_2$,\n$t_1\\leftrightarrow t_2$; its Jacobian has unit absolute value.\nThe source/tree normalization and loop measure are those of\nSection~3.1, with canonical $g_\\epsilon^4$ removed. Source invariants and masses\nremain independent in the fresh replay and direct proper-subgraph test."
          },
          {
            "heading": "Full source tensor and the LP gate.",
            "mathematical_record_tex": "The physical source has a nonzero dimensionless middle-line corner.\nNo inverse $M_E^2$ or $m_z^2$ coefficient occurs. After its source-level\ngate, the inner bubble is expanded directly at leading power. Its exact\nmassless tensor constraints are\n\\begin{equation}\n\\frac{\\langle l_\\mu\\rangle}{B}=\\frac{k_\\mu}{2},\\qquad\n\\frac{\\langle l_\\mu l_\\nu\\rangle}{B}\n=\\frac{d k_\\mu k_\\nu-k^2g_{\\mu\\nu}}{4(d-1)}.\n\\end{equation}\nThe omitted inner masses and tadpole descendants have positive walking\npower. In every retained region the bubble virtuality is larger than\n$m_z^2$; the endpoint where it is not has positive infrared degree.\nThe outer endpoint masses are suppressed as well. The middle outer\nmass must be retained. No positive-power coefficient is integrated.\n\nFor an explicit definition of the complete effective numerator, set\n$t=k^2/Q^2$, $x=k\\cdot p_1/Q^2$, $z=k\\cdot p_2/Q^2$ and write\n$n(t,x,z)$ for the inner-bubble-normalized, physically tree-normalized\nsource with its remaining $Q^2$ dimension removed. Table~\\ref{tab:51N}\nprints every coefficient of $n$ and of the independently contracted\nproper cograph $n_K$. Thus the source is specified in human-readable\nform, not only by a machine-file pointer.\n\n\\begin{center}\\begin{minipage}{\\linewidth}\\centering\\small\\begin{tabular}{lll}\\toprule\nmonomial $m_j$ & $A_j(d)$ & $B_j(d)$\\\\\\midrule\n$t^{2}$ & $2 \\left(11 d - 9\\right)$ & $7 d^{2} - 45 d + 32$\\\\\n$t x z$ & $8 \\left(12 d - 11\\right)$ & $- 12 \\left(9 d - 8\\right)$\\\\\n$t x$ & $- 6 \\left(4 d - 5\\right)$ & $- 3 \\left(d^{2} - 8 d + 10\\right)$\\\\\n$t z$ & $- 2 \\left(10 d - 9\\right)$ & $- 23 d^{2} + 96 d - 70$\\\\\n$t$ & $- 2 \\left(2 d - 5\\right)$ & $22 d^{2} - 93 d + 62$\\\\\n$x^{2} z$ & $- 24 \\left(4 d - 5\\right)$ & $12 \\left(5 d - 8\\right)$\\\\\n$x^{2}$ & $4 \\left(d - 2\\right)$ & $- 6 d \\left(d - 2\\right)$\\\\\n$x z^{2}$ & $- 8 \\left(12 d - 13\\right)$ & $12 \\left(11 d - 12\\right)$\\\\\n$x z$ & $- 4 \\left(d - 4\\right)$ & $6 \\left(7 d^{2} - 42 d + 32\\right)$\\\\\n$x$ & $0$ & $- 18 \\left(d - 2\\right) \\left(d - 1\\right)$\\\\\n$z^{2}$ & $0$ & $12 \\left(d - 2\\right) \\left(d - 1\\right)$\\\\\n$z$ & $0$ & $- 6 \\left(d - 2\\right) \\left(d - 1\\right)$\\\\\n\\bottomrule\\end{tabular}\\captionof{table}{FF-T51 full graph: $n=\\frac{\\sum_j m_j[D_s A_j(d)+B_j(d)]}{(d-2)(d-1)}$. All entries at $Q^2=1$.}\\label{tab:51N}\\end{minipage}\\end{center}\n\\begin{center}\\begin{minipage}{\\linewidth}\\centering\\small\\begin{tabular}{lll}\\toprule\nmonomial $m_j$ & $A_j(d)$ & $B_j(d)$\\\\\\midrule\n$t^{2}$ & $- 10 \\left(d - 11\\right)$ & $36 \\left(d - 5\\right)$\\\\\n$t x z$ & $- 8 \\left(4 d - 53\\right)$ & $48 \\left(d - 11\\right)$\\\\\n$t x$ & $-66$ & $- 9 \\left(d - 6\\right)$\\\\\n$t z$ & $2 \\left(2 d - 39\\right)$ & $- 3 \\left(25 d - 82\\right)$\\\\\n$t$ & $- 2 \\left(2 d - 5\\right)$ & $6 \\left(12 d - 41\\right)$\\\\\n$x^{2} z$ & $-264$ & $144$\\\\\n$x^{2}$ & $4 \\left(d - 2\\right)$ & $- 24 \\left(d - 2\\right)$\\\\\n$x z^{2}$ & $-280$ & $384$\\\\\n$x z$ & $- 4 \\left(d - 4\\right)$ & $12 \\left(11 d - 56\\right)$\\\\\n$x$ & $0$ & $- 54 \\left(d - 2\\right)$\\\\\n$z^{2}$ & $0$ & $36 \\left(d - 2\\right)$\\\\\n$z$ & $0$ & $- 18 \\left(d - 2\\right)$\\\\\n\\bottomrule\\end{tabular}\\captionof{table}{FF-T51 proper cograph: $n_K=\\frac{\\sum_j m_j[D_s A_j(d)+B_j(d)]}{3(d-2)}$. All entries at $Q^2=1$.}\\label{tab:51NK}\\end{minipage}\\end{center}\n\nOn simplex $a+b+c=1$, set\n$\\bar k=(b+c)p_1+cp_2$, $\\Delta=\\partial_k^2$ and\n$h=1+2\\epsilon$. The full hard source density is\n\\begin{equation}\n\\mathcal P_h=n(\\bar k)\n-\\frac{ac}{4(h-1)}\\Delta n(\\bar k)\n+\\frac{a^2c^2}{32(h-1)(h-2)}\\Delta^2 n.\n\\end{equation}\nHere $Q^2=1$ and derivatives act on the normalized Minkowski scalar\nproducts, with $d=4-2\\epsilon$. The collinear sources are respectively\n$n(p_1+zp_2)$ and $n(zp_1)$; both mass corners have source $6$.\nThe proper densities use $n_K$, $h=1+\\epsilon$ and the same construction.\nAll covariance layers are summed before integration. Independent tensor\nconstraints and denominator cancellation with finite-$\\rho$ fractional\ntriangle Gamma shifts reproduce the hard coefficients exactly."
          },
          {
            "heading": "Five source-derived walking facets.",
            "mathematical_record_tex": "On the Cheng--Wu chart $b=1$ the relevant denominator is\n\\begin{equation}\nU=1+a+c,\\qquad\n\\mathcal F_{\\rm LP}=ac+w(a+c)+wy.\n\\end{equation}\nAll lower Newton faces are solved symbolically. The two additional\n$wyab,wybc$ monomials in the unexpanded homogeneous polynomial are\nstrictly dominated by $uab,ubc$ on $0<\\eta<1$. Enumeration of every\nfour-point supporting set gives the five facets below, with no interior\n$\\eta$ wall; this is stronger than sampling three rational $\\eta$ values.\n\\begin{center}\\begin{tabular}{llll}\\toprule\ndomain & projective $(a,b,c)$ scaling & leading denominator & engineering power\\\\\\midrule\nhard & $(0,0,0)$ & $ac$ & $w^0y^0$\\\\\nfirst collinear & $(1,0,0)$ & $w c(A+1)$ & $w^0y^0$\\\\\nsecond collinear & $(0,0,1)$ & $w a(C+1)$ & $w^0y^0$\\\\\nfirst mass boundary & $(1,0,\\eta)$ & $wy(AC+C+1)$ & $w^0y^0$\\\\\nsecond mass boundary & $(\\eta,0,1)$ & $wy(AC+A+1)$ & $w^0y^0$\\\\\n\\bottomrule\\end{tabular}\\end{center}\nHere the capital integration variables are rescaled positive parameters,\nnot constants in the walking trajectory. Common ordered homogeneous\nlimits have complementary scaleless UV/IR continuations. No new physical\ncounterterm or fitted overlap constant is introduced."
          },
          {
            "heading": "Exact regional Gamma representation.",
            "mathematical_record_tex": "Introduce a projective auxiliary regulator on the \\textsl{original common\nroot}: powers $1+\\rho$ on $D_k$, $1-\\rho$ on $D_q$, and one on every\nother line. The second native route receives the pulled-back weights\nbefore its affine map. Every graph/cograph term inherits these powers.\nThe Schwinger factors are $1/\\Gamma(1+\\rho)\\Gamma(1-\\rho)$; combining\nthe inner bubble exactly changes the $D_k$ power to\n$\\alpha=1+\\epsilon+\\rho$, with $1/\\Gamma(\\alpha)$, not an unchanged\nspectator normalization. Put $\\gamma=1-\\rho$, $h=1+2\\epsilon$,\n$g=-1+3\\epsilon$ and\n\\begin{equation}\n\\mathcal B=\\frac{\\Gamma(\\epsilon)\\Gamma(1-\\epsilon)^2}\n {\\Gamma(2-2\\epsilon)},\\qquad\n\\mathcal N=-e^{2\\gamma_E\\epsilon-2\\epsilon L_Q}\\mathcal B.\n\\end{equation}\nThe five scalar walking kernels, before multiplication by the complete\nsource averages, are\n\\begin{align}\nS_h&=\\mathcal N\\frac{\\Gamma(h)\\Gamma(\\alpha-h)\\Gamma(\\gamma-h)}\n {\\Gamma(\\alpha)\\Gamma(\\gamma)\\Gamma(-g)},\\\\\nS_a&=\\mathcal N\\frac{\\Gamma(h-\\alpha)\\Gamma(\\gamma-h)\n \\Gamma(-g-\\gamma+h)}{\\Gamma(\\gamma)\\Gamma(-g)}w^{\\alpha-h},\\\\\nS_c&=\\mathcal N\\frac{\\Gamma(h-\\gamma)\\Gamma(\\alpha-h)\n \\Gamma(-g-\\alpha+h)}{\\Gamma(\\alpha)\\Gamma(-g)}w^{\\gamma-h},\\\\\nS_{m,a}&=\\mathcal N\\frac{\\Gamma(\\gamma-\\alpha)\\Gamma(h-\\gamma)}\n {\\Gamma(\\gamma)}w^{\\alpha-h}y^{\\gamma-h},\\\\\nS_{m,c}&=\\mathcal N\\frac{\\Gamma(\\alpha-\\gamma)\\Gamma(h-\\alpha)}\n {\\Gamma(\\alpha)}w^{\\gamma-h}y^{\\alpha-h}.\n\\end{align}\nFor example, the hard average uses Dirichlet parameters\n$(\\alpha-h,1,\\gamma-h)$. The first collinear source uses Beta parameters\n$(\\gamma-h,-g-\\gamma+h)$ and the second uses\n$(-g-\\alpha+h,\\alpha-h)$. Polynomial moments are their exact rising-factor\nratios. Together with Table~\\ref{tab:51N} these equations define every\nfinite-$(\\epsilon,\\rho)$ source-weighted term. The complete bare graph is\n$\\sum_\\nu R_\\nu S_\\nu$. The rational coefficients after the common\n$\\rho$ limit are printed in the following formula table.\n\n\\begin{align}\nR_h={}&-\\frac{132D_s\\epsilon^3-278D_s\\epsilon^2+163D_s\\epsilon-420\\epsilon^4+1188\\epsilon^3-1194\\epsilon^2+615\\epsilon-216}{6(\\epsilon-1)(2\\epsilon-3)(3\\epsilon-2)(3\\epsilon-1)},\\\\\nR_a={}&-\\frac{26D_s\\epsilon^2-18D_s\\epsilon+28\\epsilon^3-69\\epsilon^2-15\\epsilon+36}{(2\\epsilon-3)(3\\epsilon-2)(3\\epsilon-1)},\\\\\nR_c={}&\\frac{3(2\\epsilon-1)(5\\epsilon-4)}{(3\\epsilon-2)(3\\epsilon-1)},\\qquad R_{m,a}=R_{m,c}=6,\\\\\nR^K_h={}&-\\frac{72D_s\\epsilon^2-109D_s\\epsilon-432\\epsilon^3+954\\epsilon^2-588\\epsilon+216}{12(\\epsilon-1)(2\\epsilon-3)(2\\epsilon-1)},\\\\\nR^K_a={}&\\frac{3(2D_s\\epsilon-3\\epsilon-8)}{4(2\\epsilon-1)},\\qquad\nR^K_c=\\frac{3(3\\epsilon-4)}{2(2\\epsilon-1)},\\qquad R^K_{m,a}=R^K_{m,c}=6.\n\\end{align}"
          },
          {
            "heading": "Bare expression obtained from the complete region sum.",
            "mathematical_record_tex": "The following is the cached complete bare Laurent series, before either the proper or the overall subtraction. The source coefficients are already included:\n\\begingroup\\begin{equation}f_{2,51}^{\\rm bare,LP}=\\frac{b_{-2}}{\\epsilon^2}+\\frac{b_{-1}}\\epsilon+b_{0,0}+D_s b_{0,1}+O(\\epsilon).\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{-2}&=\\frac{193}{24} + \\frac{55 D_s}{72}\\end{aligned}\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{-1}&=\\frac{4657}{144} - 3 L^{2} + 3 \\ell_y^{2} - \\frac{193 L_Q}{12} + \\frac{87 L}{4} + \\frac{2611 D_s}{432} + 6 L \\ell_y\\\\ & - \\frac{55 D_s L_Q}{36} - \\frac{3 D_s L}{2}\\end{aligned}\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{0,0}&=\\frac{86533}{864} - 24 \\zeta\\left(3\\right) - 3 L^{3} - 3 \\ell_y^{3} + 6 \\ell_y^{2} - \\frac{4657 L_Q}{72} - \\frac{535 \\pi^{2}}{144}\\\\ & + \\frac{69 L^{2}}{8} + \\frac{193 L_Q^{2}}{12} + \\frac{885 L}{8} - \\pi^{2} L - 6 L_Q \\ell_y^{2} - 2 \\pi^{2} \\ell_y + 6 L^{2} L_Q\\\\ & + 9 L^{2} \\ell_y + 12 L \\ell_y - \\frac{87 L L_Q}{2} - 12 L L_Q \\ell_y\\end{aligned}\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{0,1}&=\\frac{77575}{2592} - \\frac{2611 L_Q}{216} - \\frac{103 L}{12} - \\frac{3 L^{2}}{4} + \\frac{53 \\pi^{2}}{432} + \\frac{55 L_Q^{2}}{36}\\\\ & + 3 L L_Q\\end{aligned}\\end{equation}\\endgroup"
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The two-line ordinary/GXXX bubble gives the separately printed cograph numerator $n_K$ on the remaining triangle.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Direct proper forest and the ordered regulator limit.",
            "mathematical_record_tex": "The proper two-line bubble joins an ordinary cubic to GXXX. Both source\nrecords are contracted independently with open action slots at generic\nnonzero subgraph momentum $P$ and independent masses:\n\\begin{align}\nK[1]&=\\frac1\\epsilon,&K[l_\\mu]&=\\frac{P_\\mu}{2\\epsilon},\\\\\nK[l_\\mu l_\\nu]&=\\frac1\\epsilon\\left[\n \\left(-\\frac{P^2}{12}+\\frac{m_1^2+m_2^2}{4}\\right)g_{\\mu\\nu}\n +\\frac{P_\\mu P_\\nu}{3}\\right].\n\\end{align}\nThese direct action contractions agree independently with the complete\nsource residue before specialization. Proper $d=4$, $n_s=D_s-4$;\ncograph exact $d$. The other four-edge cycles have degree-zero local\nresidues and only suppressed/scaleless tadpole cographs. Overlap forbids\na product forest. No residue is obtained from a two-loop pole equation.\n\nThe cograph kernels use the same five definitions with\n$\\alpha=1+\\rho$, $\\gamma=1-\\rho$, $h=1+\\epsilon$, $g=-1+2\\epsilon$\nand $\\mathcal N=+e^{\\gamma_E\\epsilon-\\epsilon L_Q}/\\epsilon$.\nAt fixed symbolic nonzero $\\epsilon$ all bare kernels and the hard and\ncollinear proper kernels are analytic at $\\rho=0$. Only the proper mass\npair contains $\\Gamma(\\pm2\\rho)$. Its \\textsl{actual} finite-regulator sum is\n\\begin{equation}\n\\frac{6e^{\\gamma_E\\epsilon-\\epsilon L_Q}}{\\epsilon}\n\\left[\n\\frac{\\Gamma(-2\\rho)\\Gamma(\\epsilon+\\rho)}{\\Gamma(1-\\rho)}\n w^{-\\epsilon+\\rho}y^{-\\epsilon-\\rho}\n+\\frac{\\Gamma(2\\rho)\\Gamma(\\epsilon-\\rho)}{\\Gamma(1+\\rho)}\n w^{-\\epsilon-\\rho}y^{-\\epsilon+\\rho}\\right].\n\\end{equation}\nThe two residues are equal and opposite. Keeping the angular first\nderivatives and native powers gives its finite common value\n\\begin{equation}\n\\frac{6e^{\\epsilon(\\gamma_E-L_Q+L-\\ell_y)}\\Gamma(\\epsilon)}\n {\\epsilon}\\big[L+\\ell_y-\\psi(\\epsilon)-\\gamma_E\\big].\n\\end{equation}\nThus the complete sum has a canonical $\\rho^0$ coefficient. Only at this\npoint is it Laurent-expanded in $\\epsilon$. The independent-regulator\nproof is not replaced by a proportional-regulator ray or an old\nFF-T72 overlap record.\n\nLet $D=55D_s+579$ and define the nonlocal simple-pole polynomial\n\\begin{equation}\n\\mathcal P=-3L^2+6L\\ell_y+3\\ell_y^2\n+\\left(\\frac{87}{4}-\\frac32D_s\\right)L-\\frac{D}{36}L_Q.\n\\end{equation}\nThe decisive complete regional ledger is\n\\begin{center}\\begin{tabular}{lccc}\\toprule\nterm & $\\epsilon^{-3}$ & $\\epsilon^{-2}$ & $\\epsilon^{-1}$\\\\\\midrule\nbare graph & $0$ & $D/72$ & $\\mathcal P+(2611D_s+13971)/432$\\\\\ndirect proper forest & $0$ & $-D/36$ & $-\\mathcal P-(659D_s+2184)/108$\\\\\nsum & $0$ & $-D/72$ & $-5(5D_s-1047)/432$\\\\\n\\bottomrule\\end{tabular}\\end{center}\nEvery nonlocal pole cancels before the overall local MS term. The latter\nis the negative of the last row; it has no finite part."
          }
        ]
      },
      {
        "legacy_graph": "FF-T53",
        "paper_graph": "FF^(2)_53",
        "local_setup_tex": "\\label{green:FF-T53}\\label{res:FF-T53}\n\n\\textbf{New physical result, with its own proper and local forests.\nProspective Amber grade unchanged.} This graph contains GXX, two\nordinary cubic vertices and one ordinary quartic vertex. Both exchanged\nnative sources are freshly replayed: 512 component terms, sixteen color\nflows, symmetry $1/2$ and actual color factors $\\pm N^2/4$. There is no\nghost loop or diagonal holding connector. Both inner massive/massless\norientations are retained in each source. Generic action/scalarization\nand pre-IBP native/canonical integrand identities pass before expansion.",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Physical denominator identity and the source gate.",
            "mathematical_record_tex": "The common root, in the normalization of Section~3.1, is\n\\begin{align}\nD_k&=k^2-m_z^2+i0,&D_p&=(k-p_1)^2-m_z^2+i0,&\nD_q&=(k-p_1-p_2)^2-m_z^2+i0,\\\\\nD_l&=l^2-m_z^2+i0,&D_{lk}&=(l-k)^2+i0.\n\\end{align}\nThe other inner orientation interchanges the masses of $D_l,D_{lk}$.\nThe first native canonical root is transported by\n$l_{\\rm old}=-l$, $k_{\\rm old}=q-k$ and external crossing; the second\nalready has the displayed root. Every map has unit absolute Jacobian.\nThese are denominator identities only: neither the FF-T51 numerator\nnor its counterterm is assigned to FF-T53.\n\nAfter physical tree division the full source has a nonzero mass/collinear\ncorner $9Q^2/2$, and its projector has no inverse small mass. This\nestablishes the source-level LP gate before masters or forests. The\nsource is linear in the inner loop momentum, so its inner bubble\nreduction uses only $\\langle l_\\mu\\rangle/B=k_\\mu/2$. Its complete\nnormalized effective numerator $n(t,x,z)$, with\n$(t,x,z)=(k^2,k\\cdot p_1,k\\cdot p_2)/Q^2$, is printed below.\n\n\\begin{center}\\begin{minipage}{\\linewidth}\\centering\\small\\begin{tabular}{lll}\\toprule\nmonomial $m_j$ & $A_j(d)$ & $B_j(d)$\\\\\\midrule\n$t^{2}$ & $36$ & $18 \\left(d - 5\\right)$\\\\\n$t x z$ & $144$ & $-216$\\\\\n$t x$ & $-36$ & $- 36 \\left(d - 4\\right)$\\\\\n$t z$ & $-36$ & $- 18 \\left(3 d - 10\\right)$\\\\\n$t$ & $0$ & $-27$\\\\\n$x^{2} z$ & $-144$ & $288$\\\\\n$x^{2}$ & $0$ & $18 \\left(d - 2\\right)$\\\\\n$x z^{2}$ & $-144$ & $288$\\\\\n$x z$ & $0$ & $54 \\left(d - 4\\right)$\\\\\n$z^{2}$ & $0$ & $36 \\left(d - 2\\right)$\\\\\n\\bottomrule\\end{tabular}\\captionof{table}{FF-T53 source and independently contracted proper cograph: $n=n_K=\\frac{\\sum_j m_j[D_sA_j(d)+B_j(d)]}{2(d-2)}$, at $Q^2=1$.}\\label{tab:53N}\\end{minipage}\\end{center}\n\nThe independently derived proper cograph has precisely the same\npolynomial $n_K=n$ at exact cograph dimension $d$; this is checked by\nopen action contraction in \\textsl{each} native record before the walking\nlimit. Inner masses and tadpole descendants have strictly positive\nwalking power. The middle outer mass is retained, whereas endpoint\nouter masses are suppressed. This follows from the same denominator\npower census as the five-facet scalar root in Section~\\ref{green:FF-T51},\nwith FF-T53's own complete source polynomial. No positive-power\ncoefficient is evaluated."
          },
          {
            "heading": "Five direct walking regions and exact source averages.",
            "mathematical_record_tex": "On the Cheng--Wu chart $b=1$,\n\\begin{equation}\nU=1+a+c,\\qquad \\mathcal F_{\\rm LP}=ac+w(a+c)+wy.\n\\end{equation}\nThe five distinct projective scalings $(a,b,c)$ are\n$(0,0,0),(1,0,0),(0,0,1),(1,0,\\eta),(\\eta,0,1)$.\nAll lower supports are solved symbolically throughout $0<\\eta<1$;\nthere is no interior wall. The ordered homogeneous common limits\nare complete scaleless complementary UV/IR continuations. They are\nnot fitted allocations of a regional pole.\n\nUse the five scalar kernels $S_h,S_a,S_c,S_{m,a},S_{m,c}$ of\nEqs.~(210)--(214), with the same explicitly mapped denominators,\nprojective powers $D_k^{1+\\rho},D_q^{1-\\rho}$, inherited proper powers\nand Schwinger normalizations. The first native route receives the\npulled-back weights before crossing. The source averages are evaluated\nfrom Table~\\ref{tab:53N}, keeping $d=4-2\\epsilon$ and all covariance\nterms. Dirichlet parameters for the hard average are\n$(\\alpha-h,1,\\gamma-h)$; the two collinear averages use the Beta\nparameters stated in Section~\\ref{green:FF-T51}. Mass corners are $9/2$.\nThe full bare graph is $\\sum_\\nu R^{53}_\\nu S_\\nu$; its proper forest\nhas the independently derived $R^{53,K}_\\nu$ and the one-loop cograph\nscalar definitions. Their compact common-$\\rho^0$ coefficients are\n\\begin{align}\nR^{53}_h&=-\\frac{3(2D_s\\epsilon^2-3D_s\\epsilon-12\\epsilon^3+19\\epsilon^2-12\\epsilon+6)}{2(\\epsilon-1)(3\\epsilon-2)(3\\epsilon-1)},\\\\\nR^{53}_a&=\\frac{9(\\epsilon-1)^2}{(3\\epsilon-2)(3\\epsilon-1)},\\qquad R^{53}_c=\\frac{9(\\epsilon-1)(2\\epsilon-1)}{(3\\epsilon-2)(3\\epsilon-1)},\\\\\nR^{53,K}_h&=-\\frac{9(2D_s\\epsilon-6\\epsilon^2+3\\epsilon-4)}{8(\\epsilon-1)(2\\epsilon-1)},\\\\\nR^{53,K}_a&=\\frac{9(3\\epsilon-4)}{8(2\\epsilon-1)},\\qquad R^{53,K}_c=\\frac{9(\\epsilon-2)}{4(2\\epsilon-1)},\\\\\nR^{53}_{m,a}=R^{53}_{m,c}=R^{53,K}_{m,a}=R^{53,K}_{m,c}&=\\frac92.\n\\end{align}\nEvery source coefficient multiplies its complete Gamma kernel before\nthe regulated sum is expanded. The machine record also supplies all\nfinite-$\\rho$ source coefficients, not only the displayed common limits.\nAn independent numerator-denominator cancellation with fractional\ntriangle Gamma shifts reproduces both hard averages at finite $\\rho$."
          },
          {
            "heading": "Bare expression obtained from the complete region sum.",
            "mathematical_record_tex": "The following is the cached complete bare Laurent series, before either the proper or the overall subtraction. The source coefficients are already included:\n\\begingroup\\begin{equation}f_{2,53}^{\\rm bare,LP}=\\frac{b_{-2}}{\\epsilon^2}+\\frac{b_{-1}}\\epsilon+b_{0,0}+D_s b_{0,1}+O(\\epsilon).\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{-2}&=\\frac{9}{8} + \\frac{9 D_s}{8}\\end{aligned}\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{-1}&= - \\frac{15}{16} - \\frac{9 L_Q}{4} - \\frac{9 L^{2}}{4} + \\frac{9 \\ell_y^{2}}{4} + \\frac{99 L}{8} + \\frac{123 D_s}{16}\\\\ & - \\frac{9 D_s L_Q}{4} + \\frac{9 L \\ell_y}{2}\\end{aligned}\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{0,0}&= - \\frac{693}{32} - 18 \\zeta\\left(3\\right) - \\frac{9 L^{3}}{4} - \\frac{9 \\ell_y^{3}}{4} - \\frac{9 \\pi^{2}}{8} + \\frac{9 \\ell_y^{2}}{2}\\\\ & + \\frac{9 L_Q^{2}}{4} + \\frac{15 L_Q}{8} + \\frac{81 L^{2}}{16} + \\frac{981 L}{16} + 9 L \\ell_y - \\frac{99 L L_Q}{4}\\\\ & - \\frac{9 L_Q \\ell_y^{2}}{2} - \\frac{3 \\pi^{2} \\ell_y}{2} - \\frac{3 \\pi^{2} L}{4} + \\frac{9 L^{2} L_Q}{2}\\\\ & + \\frac{27 L^{2} \\ell_y}{4} - 9 L L_Q \\ell_y\\end{aligned}\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{0,1}&=\\frac{1125}{32} - \\frac{123 L_Q}{8} - \\frac{3 \\pi^{2}}{16} + \\frac{9 L_Q^{2}}{4}\\end{aligned}\\end{equation}\\endgroup"
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The inner ordinary/GXXX bubble is contracted independently of FF-T51; its own $n_K$ weights the remaining triangle.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Direct proper forests and regulator order.",
            "mathematical_record_tex": "The two-line ordinary cubic/quartic bubble is contracted with open\naction slots. In native loop variables its momentum is\n$P=-k_1-p_1-p_2$ for each record. The IR-safe direct residues are\n\\begin{equation}\nK[1]=\\frac1\\epsilon,\\qquad K[l_\\mu]=\\frac{P_\\mu}{2\\epsilon}.\n\\end{equation}\nThe proper action contractions are evaluated at $d=4,n_s=D_s-4$,\nwith generic nonzero external virtuality and masses; the attached\ncograph stays at exact $d$. Each agrees with its independently\nreplayed generic source residue. The other four-edge cycles have\ndegree-zero local residues but suppressed/scaleless one-line cographs;\noverlapping cycles generate no product forest. No two-loop pole is\nused to derive the proper residue.\n\nAt fixed nonzero $\\epsilon$ the only singular $\\rho$ pair is the actual\nproper mass pair, Eq.~(222) with $6$ replaced by $9/2$. Keeping the\nangular first derivatives and all native powers, its common value is\n\\begin{equation}\n\\frac{9e^{\\epsilon(\\gamma_E-L_Q+L-\\ell_y)}\\Gamma(\\epsilon)}{2\\epsilon}\n [L+\\ell_y-\\psi(\\epsilon)-\\gamma_E].\n\\end{equation}\nThe opposite residues cancel before the common $\\rho^0$ is serialized;\nonly then is the complete expression expanded in $\\epsilon$.\nThis preserves the mandatory nested order and introduces no rapidity\ncounterterm. Define $D=9(D_s+1)$ and\n\\begin{equation}\n\\mathcal P_{53}=-\\frac94L^2+\\frac92L\\ell_y+\\frac94\\ell_y^2\n +\\frac{99}{8}L-\\frac94(D_s+1)L_Q.\n\\end{equation}\nThe complete source-specific pole ledger is\n\\begin{center}\\begin{tabular}{llll}\\toprule\nterm & $\\epsilon^{-3}$ & $\\epsilon^{-2}$ & $\\epsilon^{-1}$\\\\\\midrule\nbare graph & $0$ & $D/8$ & $\\mathcal P_{53}+3(41D_s-5)/16$\\\\\ndirect proper forest & $0$ & $-D/4$ & $-\\mathcal P_{53}-27D_s/4+27/8$\\\\\nsum & $0$ & $-D/8$ & $3(5D_s+13)/16$\\\\\n\\bottomrule\\end{tabular}\\end{center}\nAll nonlocal poles cancel before the overall MS subtraction. Its\ncounterterm is only the negative of the final local row, with no finite\npart. No source/mixing or LSZ coefficient is assigned to this graph."
          }
        ]
      },
      {
        "legacy_graph": "FF-T52",
        "paper_graph": "FF^(2)_52",
        "local_setup_tex": "\\label{green:FF-T52}\\label{res:FF-T52}\n\n\\textbf{New physical LP result, including its own proper/local forests;\nprospective Amber grade unchanged.} Both exchanged GXX/two-cubic/\nordinary-quartic action sources are replayed at generic masses and\ninvariants before expansion: 512 component terms, sixteen color flows,\nsymmetry $1/2$ and actual color factors $\\pm N^2/4$. There is no ghost\nloop or native diagonal holding connector. Each source contains both\nmassive/massless inner orientations. Fresh action/scalarization and\nnative/canonical pre-IBP integrand differences vanish independently.",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Physical source and source-level power gate.",
            "mathematical_record_tex": "The unit-Jacobian translation $k_{\\rm old}=k+p_1,l_{\\rm old}=l$ in\nboth canonical records gives the physical root\n\\begin{align}\nD_k&=k^2-m_z^2+i0,&D_a&=(k+p_1)^2-m_z^2+i0,&\nD_c&=(k-p_2)^2-m_z^2+i0,\\\\\nD_l&=l^2-m_z^2+i0,&D_{lk}&=(l-k)^2+i0.\n\\end{align}\nThe other inner orientation exchanges the masses on $D_l,D_{lk}$.\nStrip $i g_{{\\rm YM},B}^4N^2(\\varepsilon_1\\cdot\\varepsilon_2)$, divide by the physical tree factor $-s$, and factor\ncanonical $g_\\epsilon^4$ as in Section~3.1. Generic source and proper-subgraph\noperations precede the physical equal-virtuality specialization.\nThe complete hard source is nonzero and has zero normalized engineering\npower, with no inverse external mass; this is the inexpensive LP gate.\n\nThe inner source is linear in $l$, so its only tensor reduction is\n$\\langle l_\\mu\\rangle/B=k_\\mu/2$. Set\n$(t,x,z)=(k^2,k\\cdot p_1,k\\cdot p_2)/Q^2$. The full normalized\nsource polynomial $n$, with its remaining $Q^2$ dimension removed,\nand the independently contracted proper cograph $n_K$ obey $n_K=n$.\nTheir complete coefficients are\n\n\\begin{center}\\begin{minipage}{\\linewidth}\\centering\\small $n=n_K=\\frac{\\sum_j m_j[D_s A_j(d)+B_j(d)]}{d-2}$, $Q^2=1$.\\par\\begin{tabular}{lll}\\toprule monomial $m_j$ & $A_j(d)$ & $B_j(d)$\\\\\\midrule\n$t^{2}$ & $18$ & $-18$\\\\\n$t x z$ & $72$ & $-72$\\\\\n$t x$ & $18$ & $-27$\\\\\n$t z$ & $-18$ & $27$\\\\\n$t$ & $9$ & $9 \\left(d - 5\\right)$\\\\\n$x^{2} z$ & $72$ & $-108$\\\\\n$x z^{2}$ & $-72$ & $108$\\\\\n$x z$ & $36$ & $18 \\left(d - 8\\right)$\\\\\\bottomrule\\end{tabular}\\end{minipage}\\end{center}\n\nIn particular, $n$ lies in the ideal $(t,xz)$. Both light-cone collinear\nprofiles ($t=x=0$ or $t=z=0$) and the mass corner vanish at exact $d$.\nThe scalar bubble and unraised outer triangle have only logarithmic\nengineering mass singularities. Collinear covariance/mass corrections\ngain $w$ and mass-boundary sources gain $wy$; explicit $M^2,m_z^2,t_i$\nsource terms cannot restore LP. Thus the complete LP source retains\n\\textsl{only the hard region}. This conclusion follows from FF-T52's\nown polynomial and endpoint degree, not its diagram's resemblance to\nFF-T51/53. No positive-power coefficient is integrated."
          },
          {
            "heading": "Bare expression obtained from the complete region sum.",
            "mathematical_record_tex": "The following is the cached complete bare Laurent series, before either the proper or the overall subtraction. The source coefficients are already included:\n\\begingroup\\begin{equation}f_{2,52}^{\\rm bare,LP}=\\frac{b_{-2}}{\\epsilon^2}+\\frac{b_{-1}}\\epsilon+b_{0,0}+D_s b_{0,1}+O(\\epsilon).\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{-2}&=\\frac{3}{8} + \\frac{9 D_s}{8}\\end{aligned}\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{-1}&= - \\frac{39}{16} - \\frac{3 L_Q}{4} + \\frac{117 D_s}{16} - \\frac{9 D_s L_Q}{4}\\end{aligned}\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{0,0}&= - \\frac{681}{32} + \\frac{\\pi^{2}}{16} + \\frac{3 L_Q^{2}}{4} + \\frac{39 L_Q}{8}\\end{aligned}\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{0,1}&=\\frac{1035}{32} - \\frac{117 L_Q}{8} + \\frac{3 \\pi^{2}}{16} + \\frac{9 L_Q^{2}}{4}\\end{aligned}\\end{equation}\\endgroup"
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The ordinary/GXXX two-line bubble contracts to the hard triangle cograph; its polynomial reduces to the printed scalar kernels.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Direct proper forest and local cancellation.",
            "mathematical_record_tex": "The proper two-line ordinary cubic/quartic subgraph is contracted with\nopen action slots. Its native momenta are $P=p_1-k_1$ and $p_2-k_1$,\nrespectively; at generic nonzero virtuality and independent masses,\n\\begin{equation}\nK[1]=\\frac1\\epsilon,\\qquad K[l_\\mu]=\\frac{P_\\mu}{2\\epsilon}.\n\\end{equation}\nProper $d=4,n_s=D_s-4$; attached cograph exact $d$. Each native open\ncontraction agrees with its own generic source residue. Other\nfour-edge cycles have only suppressed/scaleless one-line cographs;\noverlapping subgraphs generate no product forest. No residue is fitted.\n\nThe complete LP graph/forest expression is analytic at $\\rho=0$ for\nfixed generic nonzero $\\epsilon$: its Gamma arguments are\n$-2\\epsilon\\pm\\rho$ and $-\\epsilon\\pm\\rho$ and its rational\ndenominators remain regular. The common $\\rho^0$ is serialized before\nany $\\epsilon$ Laurent series. No rapidity counterterm is introduced.\nFor $D=3D_s+1$, the complete pole ledger is\n\\begin{center}\\begin{tabular}{llll}\\toprule\nterm & $\\epsilon^{-3}$ & $\\epsilon^{-2}$ & $\\epsilon^{-1}$\\\\\\midrule\nbare graph & $0$ & $3D/8$ & $-3DL_Q/4+(117D_s-39)/16$\\\\\nown proper forest & $0$ & $-3D/4$ & $+3DL_Q/4+(-27D_s+19)/4$\\\\\nsum & $0$ & $-3D/8$ & $(9D_s+37)/16$\\\\\n\\bottomrule\\end{tabular}\\end{center}\nAll nonlocal $L_Q/\\epsilon$ poles cancel before the overall local\nMS term, which is only the negative of the last row and has no finite part."
          }
        ]
      },
      {
        "legacy_graph": "FF-T49",
        "paper_graph": "FF^(2)_49",
        "local_setup_tex": "\\label{green:FF-T49}\\label{res:FF-T49}\n\n\\textbf{New physical LP result with its own proper and local forests;\nprospective Amber grade unchanged.} The complete physical source contains\nboth exchanged drawings, 512 vector/scalar component terms, sixteen color\nflows and four mass groups. The native symmetry factor is one; the actual\nroute colors are $\\pm N^2/4$, and the GXX insertion keeps its factor $2i$.\nThere is no closed ghost loop or native diagonal holding connector.\nFresh action contraction, scalarization and generic canonical-source\ndifferences vanish before any physical specialization or walking expansion.",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Physical root and exact source.",
            "mathematical_record_tex": "With $q=p_1+p_2$, $s=q^2=-Q^2$, the common root is\n\\begin{align}\nD_l&=l^2-m_z^2+i0,&D_p&=(l-p_1)^2-m_z^2+i0,\\\\\nD_k&=k^2-m_z^2+i0,&D_q&=(k-q)^2-m_z^2+i0,&\nD_b&=(l-k)^2+i0.\n\\end{align}\nThe complementary mass orientation makes $D_k,D_q$ massless and puts\n$m_z^2$ on $D_b$. Both orientations and the exchanged external source\nare summed before taking LP. The complementary canonical loop map is\n$l_{\\rm old}=k-l$; all maps have unit absolute Jacobian. Strip\n$i g_{{\\rm YM},B}^4N^2(\\varepsilon_1\\cdot\\varepsilon_2)$, divide by $-s$ and factor canonical $g_\\epsilon^4$ as in Section~3.1.\nEvery proper operation precedes specialization of independent masses and\nexternal invariants. The full normalized numerator $\\mathcal N(l,k)$ is\nprinted in Appendix~\\ref{app:49source}; it contains the entire physical\nsource, rather than one canonical mass-family coefficient.\n\nIts nonzero hard profile has zero normalized engineering power. In the\n$p_1$-collinear limit $l=z p_1$, write $t=k^2$, $x=k\\cdot p_1$ and\n$w=k\\cdot p_2$. The exact-$d$ profile is\n\\begin{equation}\n\\mathcal N_C=\\frac{6(z+1)}{s(d-2)}\n\\left[-(d-2)tx+ts+(d-2)(2z+1)x^2\n +(d-6)xw-(d-2)zxs\\right].\n\\end{equation}\nIt is nonzero, whereas its simultaneous $k\\parallel p_1$ profile\n($t=x=0$) vanishes. A single collinear loop has at most two small\ndenominators and therefore no inverse engineering mass power; simultaneous\n$l,k\\parallel p_1$ has four such denominators, neutral scalar power and\na zero complete leading numerator. Soft corners have positive degree.\nInternal-mass corrections cost positive powers of $y$ and explicit\nexternal-mass sources cost positive powers of $w$. Thus only the hard\nand single $p_1$-collinear terms survive at $w^0y^0$. No positive-power\ncoefficient is integrated. In particular, the result has no $\\ell_y$ term."
          },
          {
            "heading": "Direct region integration at exact $d$.",
            "mathematical_record_tex": "The inner hard triangle is parametrized by\n$x_b=v$, $x_p=(1-v)z$, $x_l=(1-v)(1-z)$. Its mean and denominator are\n\\begin{equation}\n\\bar l=v k+(1-v)z p_1,\\qquad\nF_l=v(1-v)(-k^2+2z k\\cdot p_1),\\quad 0<v,z<1.\n\\end{equation}\nThe complete covariance layers are retained. The outer Euler triangle\nhas $\\bar k=bq+czp_1$, $a+b+c=1$ and\n$F_k=Q^2b[a+(1-z)c]$. For the collinear region the inner triangle is\nreplaced directly by\n\\begin{equation}\ne^{\\gamma_E\\epsilon}\\Gamma(\\epsilon)(M_E^2/\\mu^2)^{-\\epsilon}\n \\int_0^1\\!\\dd z\\,[z(1-z)]^{-\\epsilon}\n \\frac{\\mathcal N(zp_1,k)}{(l-k)^2\\big|_{l=zp_1}}.\n\\end{equation}\nHere the displayed third denominator remains in the outer integral;\nthis is a region formula, not a generic-kinematics master solution.\nInteger angular powers reduce to finite Beta sums using\n\\begin{equation}\n\\int_0^1\\!\\dd z\\,z^m(1-zt)^{-H}\n=t^{-m-1}\\sum_{j=0}^{m}(-1)^j\\binom mj\n \\frac{1-(1-t)^{j+1-H}}{j+1-H}.\n\\end{equation}\nThe identity is first integrated in a convergent Euler chamber and then\nmeromorphically continued; complex powers are kept unsplit on positive\nreal bases. No fitted constant occurs.\n\nDefine four exact Gamma combinations\n\\begin{align}\nH_1&=\\frac{\\Gamma(1-\\epsilon)^3\\Gamma(1+2\\epsilon)}{\\Gamma(1-3\\epsilon)},&\nH_2&=\\frac{\\Gamma(1-2\\epsilon)\\Gamma(1-\\epsilon)^2\n \\Gamma(1+\\epsilon)\\Gamma(1+2\\epsilon)}{\\Gamma(1-3\\epsilon)},\\\\\nC_1&=\\frac{\\Gamma(1-\\epsilon)^4\\Gamma(1+\\epsilon)^2}{\\Gamma(1-2\\epsilon)^2},&\nC_2&=\\frac{\\Gamma(1-\\epsilon)^3\\Gamma(1+\\epsilon)^2}{\\Gamma(1-3\\epsilon)}.\n\\end{align}\nThe complete bare LP region sum is\n\\begingroup\\begin{equation}\nf_{49}^{\\rm bare,LP}=e^{2\\gamma_E\\epsilon-2\\epsilon L_Q}\n \\left[h_1H_1+h_2H_2+e^{\\epsilon L}(c_1C_1+c_2C_2)\\right],\n\\end{equation}\\endgroup\nwith the source-specific rational coefficients\n\\begin{align}\nh_1&=-\\frac{48D_s\\epsilon^2-54D_s\\epsilon+18D_s\n +72\\epsilon^3-278\\epsilon^2+241\\epsilon-63}\n {8\\epsilon^2(\\epsilon-1)(2\\epsilon-1)^2(3\\epsilon-2)(3\\epsilon-1)},\\\\\nh_2&=-\\frac{40D_s\\epsilon-14D_s-144\\epsilon^2+142\\epsilon-53}\n {8\\epsilon^2(\\epsilon-1)(2\\epsilon-1)(3\\epsilon-2)(3\\epsilon-1)},\\\\\nc_1&=-\\frac{3(3\\epsilon+1)}{4\\epsilon^2(\\epsilon-1)(2\\epsilon-1)^2},&\nc_2&=\\frac{3(12\\epsilon^2-9\\epsilon+1)}\n {4\\epsilon^2(\\epsilon-1)(2\\epsilon-1)(3\\epsilon-2)(3\\epsilon-1)}.\n\\end{align}\nAn independent exact hard-region IBP replay of the \\textsl{complete} source\nreduces to the three-line propagator and nested four-line propagator\nmasters and reproduces $h_1H_1+h_2H_2$ identically at finite $\\epsilon$.\nNo old finite mass-family allocation is used."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "Overlapping ordinary and insertion triangles contract separately and leave the hard and external bubbles with coefficients $R_A$ and $R_G$.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Direct proper forests and overlap.",
            "mathematical_record_tex": "The ordinary and insertion triangles overlap on $D_b$, so their proper\nforests contain no product. Each is contracted from the open action\nvertices before the cograph and transverse projection. At nonexceptional\noff-shell subgraph kinematics the UV moments are\n\\begin{equation}\nK[l_\\mu l_\\nu]=\\frac{g_{\\mu\\nu}}{4\\epsilon},\\qquad\nK[l_\\mu l_\\nu l_\\lambda]\n=\\frac{g_{\\mu\\nu}(P_1+P_2)_\\lambda+\\mathrm{cyclic}}{12\\epsilon}.\n\\end{equation}\nRanks zero and one are UV finite. The rank-three denominator-shift term\nis retained. Proper $d=4,n_s=D_s-4$ is used only inside $K$; every\nattached cograph retains exact $d$. All four native open contractions\nagree with their independently obtained source residues. Their exact-$d$\ncograph coefficients are\n\\begin{equation}\nR_A=\\frac{3(24D_s\\epsilon-32D_s-16\\epsilon^2+20\\epsilon+1)}\n {8(2\\epsilon-3)},\\qquad R_G=\\frac98.\n\\end{equation}\nWriting $B=e^{\\gamma_E\\epsilon-\\epsilon L_Q}\n\\Gamma(\\epsilon)\\Gamma(1-\\epsilon)^2/\\Gamma(2-2\\epsilon)$, the\nproper subtraction is $-B(R_A+e^{\\epsilon L}R_G)/\\epsilon$.\nOther UV cycles have one-line scaleless/positive-power cographs at LP.\nThese are actual native graph contractions, not coefficients inferred\nfrom an auxiliary Slavnov system or a two-loop pole equation.\n\nThe hard Taylor image of the collinear region has a scaleless transverse\nradial integral $\\int_0^\\infty\\dd t\\,t^{-1-\\epsilon}$.\nIts oriented UV and IR continuations cancel, including the corresponding\nmassless proper-cograph overlap. There is no finite zero-bin remainder.\nThe remaining angular integrals converge for\n$0<\\Re\\epsilon<1/4$; the displayed Gamma functions give the dimensional\nmeromorphic continuation of the radial pieces. No auxiliary rapidity\nregulator or rapidity counterterm is needed for this full source.\nThe historical restricted-family forest problem is not used as input.\n\nThe complete dimensional pole ledger is\n\\begin{center}\\small\\begin{tabular}{lll}\\toprule\nterm & $\\epsilon^{-2}$ & $\\epsilon^{-1}$\\\\\\midrule\nhard & $(16D_s-5)/8$ & $-(32D_sL_Q-91D_s-10L_Q+51)/8$\\\\\ncollinear & $9/8$ & $3(6L-12L_Q+29)/16$\\\\\nordinary forest & $-(32D_s-1)/8$ & $(96D_sL_Q-184D_s-3L_Q+68)/24$\\\\\ninsertion forest & $-9/8$ & $-9(L-L_Q+2)/8$\\\\\nsum & $-(4D_s+1)/2$ & $(178D_s-17)/48$\\\\\\bottomrule\n\\end{tabular}\\end{center}\nThere are no poles of order three or higher. Every $L/\\epsilon$ and\n$L_Q/\\epsilon$ term cancels before local MS. Only the negative of\nthe last local row is subtracted, with no finite counterterm."
          }
        ]
      },
      {
        "legacy_graph": "FF-T74",
        "paper_graph": "FF^(2)_74",
        "local_setup_tex": "\\label{green:FF-T74}\\label{res:FF-T74}\n\n\\textbf{New physical LP result with its own local forests; prospective\nAmber grade unchanged.} Both bosonic sources and both exchanged\nclosed-ghost sources are freshly replayed: 640 component terms, sixteen\ncolor flows and eight canonical route exports. Bosonic symmetry is $1/2$;\neach closed-ghost source has its actual minus sign and symmetry one.\nThe GXX normalization $2i$, four cubic/ghost vertices and route colors\n$\\pm N^2/4$ are retained. Generic action, scalarization and complete\nnative/canonical pre-IBP identities pass before specialization.",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Actual root and raised-line LP gate.",
            "mathematical_record_tex": "With $q=p_1+p_2$, $s=-Q^2$, the root is\n\\begin{align}\nD_a&=(k+p_1)^2-m_z^2+i0,&D_b&=k^2-m_z^2+i0,\\\\\nD_c&=(k-p_2)^2-m_z^2+i0,&D_l&=l^2-m_z^2+i0,&\nD_{lP}&=(l-k+p_2)^2+i0.\n\\end{align}\n$D_c$ occurs twice: the uncontracted graph has six propagator lines.\nThe exchanged inner mass placement is included. The common map is the\nphysical external crossing where required followed by\n$k_{\\rm old}=k+p_1$, with unit absolute Jacobian. Canonical repeated\ndenominators are lifted with their exact multiplicities before source\nsum; no doubled inverse symbol is mistaken for a new line or a zero.\nThe normalization is that of Section~3.1: strip $i g_{{\\rm YM},B}^4N^2(\\varepsilon_1\\cdot\\varepsilon_2)$, divide\nby $-s$ and factor $g_\\epsilon^4$. There is no native terminal holding connector;\n$H=T^{\\rm ren}$ is unchanged.\n\nThe complete hard source has nonzero zero-power support. The raised\nendpoint can promote explicit $M^2,t_i$ terms, so these are retained\nthrough the next check. At all five LP outer facets the bubble momentum\n$P=k-p_2$ has virtuality $Q^2,M_E^2$ or $Q^2y$, all larger than\n$m_z^2=wyQ^2$. Inner mass corrections are positive powers of $w$ or $y$.\nThe additional $P$-soft corner is bounded at worst by\n$w^{(1-\\eta)/2}$ and is suppressed for each fixed $0<\\eta<1$.\nThis is not an endpoint-uniform assertion."
          },
          {
            "heading": "Exact-$d$ source reduction and promoted-mass check.",
            "mathematical_record_tex": "For the now justified massless inner initial form,\n\\begin{equation}\n\\frac{\\langle l_\\mu\\rangle}{B}=\\frac{P_\\mu}{2},\\qquad\n\\frac{\\langle l_\\mu l_\\nu\\rangle}{B}\n=\\frac{dP_\\mu P_\\nu-P^2g_{\\mu\\nu}}{4(d-1)},\\qquad\n\\langle l^2\\rangle=0.\n\\end{equation}\nThe scalar bubble factor is $B_\\epsilon=\\Gamma(\\epsilon)\n\\Gamma(1-\\epsilon)^2/\\Gamma(2-2\\epsilon)$, before its scale factor.\nAt $Q^2=1$, write the physically specialized normalized source as\n$\\mathcal N_{\\rm eff}=N_0+uN_1+\\cdots$ and\n$P_0^2=k^2-2k\\cdot p_2$. Direct source algebra gives\n\\begin{equation}\nN_0=P_0^2 n,\\qquad P^2=P_0^2-w,\\qquad\n\\left.(N_1+n)\\right|_{k=zp_2}=0\\quad\\hbox{at exact }d.\n\\end{equation}\nThe $+n$ compensation is essential: $N_0=P^2n+un$ before division\nby the raised line. The entire potentially LP raised remainder cancels,\nincluding its mass-corner constant; it was not dropped by dimensional\nanalogy. The independently contracted proper source obeys the same zero\nwith its own $n_K$. Higher source powers are suppressed after the maximum\nraised-line enhancement; no positive-power integral is evaluated.\n\nSet $(t,x,w)=(k^2,k\\cdot p_1,k\\cdot p_2)/Q^2$. The complete retained\nsource and distinct proper cograph are specified by\n\\begin{equation}\nn=\\frac{\\sum m_j[D_s A_j(d)+B_j(d)]}{(d-2)(d-1)},\\qquad\nn_K=\\frac{\\sum m_j[D_s A^K_j(d)+B^K_j(d)]}{3(d-2)}.\n\\end{equation}\n\\begin{center}\\small\\begin{tabular}{lllll}\\toprule $m_j$&$A_j(d)$&$B_j(d)$&$A_j^K(d)$&$B_j^K(d)$\\\\\\midrule\n$t^{2}$ & $- 2 \\left(11 d - 9\\right)$ & $- 4 \\left(2 d^{2} - 11 d + 7\\right)$ & $10 \\left(d - 11\\right)$ & $- 4 \\left(11 d - 49\\right)$\\\\\n$t w x$ & $- 8 \\left(12 d - 11\\right)$ & $16 \\left(6 d - 5\\right)$ & $8 \\left(4 d - 53\\right)$ & $- 16 \\left(4 d - 35\\right)$\\\\\n$t x$ & $- 2 \\left(9 d - 4\\right)$ & $- 4 \\left(6 d^{2} - 23 d + 12\\right)$ & $2 \\left(7 d - 60\\right)$ & $- 4 \\left(25 d - 84\\right)$\\\\\n$t w$ & $2 \\left(9 d - 4\\right)$ & $4 \\left(6 d^{2} - 23 d + 12\\right)$ & $- 2 \\left(7 d - 60\\right)$ & $4 \\left(25 d - 84\\right)$\\\\\n$t$ & $- 3 \\left(d + 6\\right)$ & $- 2 \\left(18 d^{2} - 73 d + 34\\right)$ & $13 d - 82$ & $- 2 \\left(67 d - 238\\right)$\\\\\n$w x^{2}$ & $- 16 \\left(6 d - 5\\right)$ & $32 \\left(4 d - 3\\right)$ & $16 \\left(2 d - 27\\right)$ & $- 32 \\left(2 d - 21\\right)$\\\\\n$x^{2}$ & $4 \\left(d - 2\\right)$ & $- 8 \\left(d - 2\\right) \\left(2 d - 1\\right)$ & $4 \\left(d - 2\\right)$ & $- 56 \\left(d - 2\\right)$\\\\\n$w^{2} x$ & $16 \\left(6 d - 5\\right)$ & $- 32 \\left(4 d - 3\\right)$ & $- 16 \\left(2 d - 27\\right)$ & $32 \\left(2 d - 21\\right)$\\\\\n$w x$ & $- 48 d$ & $32 \\left(7 d - 4\\right)$ & $16 \\left(d - 16\\right)$ & $- 32 \\left(d - 28\\right)$\\\\\n$x$ & $6 \\left(d - 2\\right)$ & $- 12 \\left(d - 2\\right) \\left(2 d - 1\\right)$ & $6 \\left(d - 2\\right)$ & $- 84 \\left(d - 2\\right)$\\\\\n$w^{2}$ & $4 \\left(d - 2\\right)$ & $- 8 \\left(d - 2\\right) \\left(2 d - 1\\right)$ & $4 \\left(d - 2\\right)$ & $- 56 \\left(d - 2\\right)$\\\\\n$w$ & $- 6 \\left(d - 2\\right)$ & $12 \\left(d - 2\\right) \\left(2 d - 1\\right)$ & $- 6 \\left(d - 2\\right)$ & $84 \\left(d - 2\\right)$\\\\\n$1$ & $2 \\left(d - 2\\right)$ & $- 4 \\left(d - 2\\right) \\left(2 d - 1\\right)$ & $2 \\left(d - 2\\right)$ & $- 28 \\left(d - 2\\right)$\\\\\\bottomrule\\end{tabular}\\end{center}"
          },
          {
            "heading": "Direct five-region integration.",
            "mathematical_record_tex": "The numerator factor cancels one $D_c$ at LP. Introduce the inherited\nregulator on the original $D_a^{1+\\rho}D_c^{2-\\rho}$ before that\ncancellation. After the bubble, the outer powers are\n\\begin{equation}\nA=1+\\rho,\\quad B=1,\\quad C=1+\\epsilon-\\rho,\\quad\nh=1+2\\epsilon,\\quad g=-1+3\\epsilon.\n\\end{equation}\nOn the middle-$b=1$ Cheng--Wu chart,\n\\begin{equation}\nU=1+a+c,\\qquad F_{\\rm LP}=ac+w(a+c)+wy.\n\\end{equation}\nAll lower Newton faces are enumerated symbolically on the entire open\n$\\eta$ cell, giving the five physical rays\n$(a,c)\\sim(1,1),(w,1),(1,w),(w,y),(y,w)$.\nThere is no interior cell boundary. This is the same proved scalar\ngeometry as Section~\\ref{green:FF-T51}, with a new complete numerator\nand the bubble exponent on $C$, not $A$.\n\nOn the unit simplex the hard mean is $\\bar k=-ap_1+cp_2$ and\n$F=ac$ at $Q^2=1$. The complete hard source density is\n\\begin{equation}\n\\mathcal P_h=n(\\bar k)-\\frac{ac}{4(h-1)}\\Delta n(\\bar k)\n +\\frac{a^2c^2}{32(h-1)(h-2)}\\Delta^2n.\n\\end{equation}\nThe two collinear profiles are respectively $n(zp_2)$ and $n(-zp_1)$;\nthe common mass profile is $n(0)$. Dirichlet averaging gives the exact\nsource multipliers: hard parameters $(A-h,1,C-h)$; first collinear\nparameters $(C-h,-g-C+h)$ for $z$ and $1-z$; second collinear\nparameters $(A-h,-g-A+h)$; mass multiplier $n(0)$.\nThe five scalar Gamma kernels are Eqs.~(210)--(214), evaluated with the\ndisplayed $A,C,h,g$ and $\\mathcal N=-e^{2\\gamma_E\\epsilon-2\\epsilon L_Q}B_\\epsilon$.\nThus every retained source coefficient is explicitly fixed by the printed\npolynomial and finite Dirichlet moments. For clarity their common-$\\rho^0$\nrational values are\n\n\\begin{align}\nR_{h}^{74}&=- \\frac{24 Ds \\epsilon^{3} - 11 Ds \\epsilon^{2} - 8 Ds \\epsilon - 12 Ds + 384 \\epsilon^{4} - 1320 \\epsilon^{3} + 1482 \\epsilon^{2} - 704 \\epsilon + 168}{3 \\left(\\epsilon - 1\\right) \\left(2 \\epsilon - 3\\right) \\left(3 \\epsilon - 2\\right) \\left(3 \\epsilon - 1\\right)},\\\\\nR_{h,K}^{74}&=\\frac{32 Ds \\epsilon^{3} - 33 Ds \\epsilon^{2} - 15 Ds \\epsilon - 12 Ds - 352 \\epsilon^{3} + 798 \\epsilon^{2} - 510 \\epsilon + 168}{6 \\left(\\epsilon - 1\\right) \\left(2 \\epsilon - 3\\right) \\left(2 \\epsilon - 1\\right)},\\\\\nR_{a}^{74}&=- \\frac{\\left(2 \\epsilon - 1\\right) \\left(5 \\epsilon - 4\\right) \\left(Ds + 8 \\epsilon - 14\\right)}{\\left(2 \\epsilon - 3\\right) \\left(3 \\epsilon - 2\\right) \\left(3 \\epsilon - 1\\right)},\\\\\nR_{a,K}^{74}&=\\frac{\\left(Ds - 14\\right) \\left(3 \\epsilon - 4\\right)}{6 \\left(2 \\epsilon - 1\\right)},\\\\\nR_{c}^{74}&=- \\frac{4 \\left(\\epsilon - 1\\right)^{2} \\left(Ds + 8 \\epsilon - 14\\right)}{\\left(2 \\epsilon - 3\\right) \\left(3 \\epsilon - 2\\right) \\left(3 \\epsilon - 1\\right)},\\\\\nR_{c,K}^{74}&=\\frac{\\left(Ds - 14\\right) \\left(3 \\epsilon - 4\\right)}{6 \\left(2 \\epsilon - 1\\right)},\\\\\nR_{m}^{74}&=- \\frac{2 \\left(Ds + 8 \\epsilon - 14\\right)}{2 \\epsilon - 3},\\\\R_{m,K}^{74}&=\\frac{2 \\left(Ds - 14\\right)}{3}.\n\\end{align}\n\nAn independent reduction substitutes $t=D_b$, $2x=D_a-D_b$,\n$2w=D_b-D_c$ and cancels numerator propagators with exact fractional-power\nGamma shifts. It reproduces both the hard source and the proper hard\ncoefficient identically at independent finite $\\epsilon,\\rho$.\nNo exact generic-kinematics master is solved."
          },
          {
            "heading": "Bare expression obtained from the complete region sum.",
            "mathematical_record_tex": "The following is the cached complete bare Laurent series, before either the proper or the overall subtraction. The source coefficients are already included:\n\\begingroup\\begin{equation}f_{2,74}^{\\rm bare,LP}=\\frac{b_{-2}}{\\epsilon^2}+\\frac{b_{-1}}\\epsilon+b_{0,0}+D_s b_{0,1}+O(\\epsilon).\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{-2}&= - \\frac{157}{18} - \\frac{29 D_s}{36}\\end{aligned}\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{-1}&= - \\frac{3625}{108} - \\frac{1505 D_s}{216} - \\frac{70 L}{3} - \\frac{14 \\ell_y^{2}}{3} + \\frac{14 L^{2}}{3} + \\frac{157 L_Q}{9}\\\\ & - \\frac{28 L \\ell_y}{3} - \\frac{D_s L^{2}}{3} + \\frac{D_s \\ell_y^{2}}{3} + \\frac{5 D_s L}{3} + \\frac{29 D_s L_Q}{18}\\\\ & + \\frac{2 D_s L \\ell_y}{3}\\end{aligned}\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{0,0}&= - \\frac{63541}{648} - \\frac{1070 L}{9} - \\frac{157 L_Q^{2}}{9} - \\frac{139 L^{2}}{18} - \\frac{88 \\ell_y^{2}}{9} + \\frac{14 L^{3}}{3}\\\\ & + \\frac{14 \\ell_y^{3}}{3} + \\frac{112 \\zeta\\left(3\\right)}{3} + \\frac{367 \\pi^{2}}{108} + \\frac{3625 L_Q}{54} - 14 L^{2} \\ell_y\\\\ & - \\frac{176 L \\ell_y}{9} - \\frac{28 L^{2} L_Q}{3} + \\frac{14 \\pi^{2} L}{9} + \\frac{28 L_Q \\ell_y^{2}}{3}\\\\ & + \\frac{28 \\pi^{2} \\ell_y}{9} + \\frac{140 L L_Q}{3} + \\frac{56 L L_Q \\ell_y}{3}\\end{aligned}\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{0,1}&= - \\frac{46349}{1296} - \\frac{29 L_Q^{2}}{18} - \\frac{8 \\zeta\\left(3\\right)}{3} - \\frac{L^{3}}{3} - \\frac{\\ell_y^{3}}{3}\\\\ & - \\frac{\\pi^{2}}{216} + \\frac{8 \\ell_y^{2}}{9} + \\frac{13 L^{2}}{36} + \\frac{85 L}{9} + \\frac{1505 L_Q}{108} + L^{2} \\ell_y\\\\ & - \\frac{10 L L_Q}{3} - \\frac{2 L_Q \\ell_y^{2}}{3} - \\frac{2 \\pi^{2} \\ell_y}{9} - \\frac{\\pi^{2} L}{9} + \\frac{2 L^{2} L_Q}{3}\\\\ & + \\frac{16 L \\ell_y}{9} - \\frac{4 L L_Q \\ell_y}{3}\\end{aligned}\\end{equation}\\endgroup"
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The raised ordinary self-energy contracts from open slots; its separately derived polynomial $n_K$ weights the one-loop triangle.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Own proper forest and regulator cancellation.",
            "mathematical_record_tex": "The ordinary self-energy bubble is contracted from open action slots for\neach bosonic/ghost source. At generic nonzero masses and off-shell $P$,\n\\begin{align}\nK[1]&=1/\\epsilon,&K[l_\\mu]&=P_\\mu/(2\\epsilon),\\\\\nK[l_\\mu l_\\nu]&=\\frac1\\epsilon\\left[\n \\left(\\frac{m_1^2+m_2^2}{4}-\\frac{P^2}{12}\\right)g_{\\mu\\nu}\n +\\frac{P_\\mu P_\\nu}{3}\\right].\n\\end{align}\nProper $d=4$ and $n_s=D_s-4$ are used only inside $K$; the cograph and\nexternal projector retain exact $d$. All four native source/residue\nidentities pass before physical specialization. Other one-loop cycles\nleave only scaleless or positive-power one-line cographs. There is no\nLP product forest and no fitted proper residue.\n\nThe cograph kernels use $A=1+\\rho,C=1-\\rho,h=1+\\epsilon$,\n$g=-1+2\\epsilon$, $\\mathcal N=e^{\\gamma_E\\epsilon-\\epsilon L_Q}/\\epsilon$\nand the independently derived $n_K$. Bare nodes are analytic at\n$\\rho=0$ for fixed generic nonzero $\\epsilon$. The proper mass pair\ncontains actual $\\Gamma(-2\\rho)$ and $\\Gamma(2\\rho)$, whose opposite\nresidues cancel. Retaining their angular derivatives gives\n\\begin{equation}\n\\left.f^K_{\\rm mass\\ pair}\\right|_{\\rho^0}\n=\\frac{2(D_s-14)}{3\\epsilon}\n e^{\\epsilon(\\gamma_E-L_Q+L-\\ell_y)}\\Gamma(\\epsilon)\n [L+\\ell_y-\\psi(\\epsilon)-\\gamma_E].\n\\end{equation}\nThe common coefficient is serialized only after all five source and\nproper terms are present. Only then is its $\\epsilon$ Laurent series\ntaken. Homogeneous common endpoint zero-bins are complete oriented\nscaleless UV/IR pairs; no residue is chosen to enforce cancellation.\nNo rapidity counterterm or finite subtraction is introduced.\n\nLet $D=29D_s+314$, $S=191D_s-3346$, and\n\\begin{equation}\n\\mathcal P=-\\frac{D_s-14}{3}(L^2-2L\\ell_y-\\ell_y^2-5L)\n +\\frac{D}{18}L_Q-\\frac{1505D_s+7250}{216}.\n\\end{equation}\nThe complete local/nonlocal pole ledger is\n\\begin{center}\\begin{tabular}{llll}\\toprule\nterm & $\\epsilon^{-3}$ & $\\epsilon^{-2}$ & $\\epsilon^{-1}$\\\\\\midrule\nfive bare regions & $0$ & $-D/36$ & $\\mathcal P$\\\\\nown proper forest & $0$ & $D/18$ & $-\\mathcal P+S/216$\\\\\nsum & $0$ & $D/36$ & $S/216$\\\\\\bottomrule\\end{tabular}\\end{center}\nAll nonlocal $L,\\ell_y,L_Q$ poles cancel before overall local MS.\nOnly the negative of the last local row is subtracted, with no finite CT."
          }
        ]
      },
      {
        "legacy_graph": "FF-T75",
        "paper_graph": "FF^(2)_75",
        "local_setup_tex": "\\label{green:FF-T75}\\label{res:FF-T75}\n\\textbf{New complete physical result with its own local forests;\nprospective Amber grade unchanged.} The full bosonic and closed-ghost\nsources are freshly replayed: 320 component terms, eight color flows\nand four canonical mass-route exports. The bosonic symmetry is $1/2$;\nthe ghost source has sign minus and symmetry one. Actual route colors\n$\\pm N^2/4$, the GXX factor $2i$ and all four cubic/ghost vertices are\nretained. All generic action/scalarization/pre-IBP source identities\npass before physical specialization.",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Physical root, source normalization and the promoted LP terms.",
            "mathematical_record_tex": "With $q=p_1+p_2$, $s=-Q^2$ and the measure of Section~3.1,\n\\begin{align}\n D_a&=(k+p_1)^2-m_z^2+i0,& D_b&=k^2-m_z^2+i0,&\n D_c&=(k-p_2)^2-m_z^2+i0,\\\\\n D_l&=l^2-m_z^2+i0,&D_{lk}&=(l-k)^2+i0,&\n \\mathcal D&=D_aD_b^2D_cD_lD_{lk}.\n\\end{align}\nBoth actual inner mass placements are included by their exact\nunit-Jacobian canonical maps. Strip $i g_{{\\rm YM},B}^4N^2(\\varepsilon_1\\cdot\\varepsilon_2)$, divide by the tree\n$-s$ and factor $g_\\epsilon^4$ as in Section~3.1. Keep $M^2,m_z^2,t_1,t_2,s$\nindependent through source and proper-$K$ checks; only then put\n$t_1=t_2=M^2=-M_E^2$. There is no terminal holding connector in this\ntopology; $H=T^{\\rm ren}$ is unchanged.\n\nThe complete hard source is nonzero. The raised line is the\n\\textsl{middle} line, so the massive bubble cannot be replaced by its\nmassless form in the two mass corners. Its exact inner Euler source is\n\\begin{align}\n B_H(k)&=e^{\\gamma_E\\epsilon}(\\mu^2)^\\epsilon\\Gamma(\\epsilon)\n \\int_0^1\\!\\dd t\\,[t m-t(1-t)k^2-i0]^{-\\epsilon}\\,H(t;k),\n \\qquad m=m_z^2,\\\\\n H(t;k)&=\\mathcal N(l=(1-t)k)\n       -\\frac{tm-t(1-t)k^2}{4(\\epsilon-1)}\\Delta_l\\mathcal N .\n\\end{align}\nThe complete inner source has rank at most two. No covariance layer\nis discarded. At $Q^2=1$, the massless-bubble average is\n$N_0(k)+uN_w(k)+\\cdots$, and the massive mass-corner source is\n$H_0(t;k)+uH_w(t;k)+mH_m(t;k)+\\cdots$.\nThe full required $N_0,N_w$ and independently contracted proper\n$N_0^K,N_w^K$ are printed in Appendix~\\ref{app:75source}.\n$N_0$ is \\textsl{not} divided by $k^2$: its nonzero division remainder\nis retained. Both leading collinear profiles vanish, but their first\nphysical-mean/covariance descendants and the explicit source $uN_w$\nare LP. The latter profile is $-2z(z-1)$ on each collinear ray.\nThese are promoted LP terms, not newly evaluated positive-power\ncorrections.\n\nThe surviving mass source is completely specified by\n\\begin{equation}\n H_{\\rm low}=c_k(t)k^2+c_x(t)(k\\!\\cdot p_1)(k\\!\\cdot p_2)\n       +w[g_1(t)k\\!\\cdot p_1+g_2(t)k\\!\\cdot p_2]+m c_m(t).\n\\end{equation}\nIts soft constant, linear and pure $(k\\cdot p_i)^2$ profiles vanish\nexactly. The coefficients, including their own proper cograph, are\n\\begin{center}\\small\\begin{tabular}{lll}\\toprule\ncoefficient&bare massive Euler source&direct proper cograph\\\\\\midrule\n$c_k$&$\\dfrac{2(D_s-2\\epsilon+1)(t^2-t)+5(1-\\epsilon)}{\\epsilon-1}$&$(D_s-14)/3$\\\\[4pt]\n$c_x$&$2[4(D_s-2)(t^2-t)+D_s-6]$&$2(D_s-14)/3$\\\\\n$g_1$&$(D_s-2)(1-2t)-4$&$-4$\\\\\n$g_2$&$-g_1$&$4$\\\\\n$c_m$&$5+2(D_s-\\epsilon)t/(\\epsilon-1)$&$5-D_s$\\\\\\bottomrule\n\\end{tabular}\\end{center}\nAfter the raised-line enhancement, every omitted term carries a\npositive $w$, $y$ or $w/y$. This is strictly suppressed at each fixed\n$0<\\eta<1$, with no endpoint-uniform claim. In the hard/collinear\ndomains the omitted inner mass corrections are $wy$ or $y$; in the\nmass domains the complete inner mass dependence is retained below."
          },
          {
            "heading": "Direct integration, including the massive angular functions.",
            "mathematical_record_tex": "Assign the original spectator powers $D_a^{1+\\rho}$ and\n$D_c^{1-\\rho}$, with $D_b^2$ unchanged, before integration. Every\nroute and cograph inherits these powers and their Gamma\nnormalizations. On the middle-parameter-one chart the five physical\nouter rays are $(a,c)\\sim(1,1),(w,1),(1,w),(w,y),(y,w)$.\nThe numerator sum is taken before region power selection. An\nindependent propagator-cancellation reduction reproduces the hard\nand both collinear Gaussian results at finite $\\epsilon,\\rho$,\nincluding cancellation of the would-be inverse-$w$ terms.\n\nFeynman-combining the middle raised propagator with the exact bubble\nintroduces $z\\in(0,1)$ and\n$m_{\\rm eff}=m(1-tz)/(1-t)$. The required angular integrals are\n\\begin{equation}\\label{eq:75J}\n J_j(\\lambda,\\epsilon)=\\int_0^1\\!\\dd t\\,\n t^{j-\\epsilon}(1-t)^{-\\epsilon}\n \\int_0^1\\!\\dd z\\,z(1-z)^{\\epsilon-1}\n \\left(\\frac{1-tz}{1-t}\\right)^\\lambda,\n \\qquad j=0,1,2.\n\\end{equation}\nPut $r=1-t$, $q=1-tz$, then $r=qv$; the triangular domain\n$0<r<q<1$ becomes the unit square. Its exact density is\n$(1-q)v^{-\\epsilon-\\lambda}(1-v)^{\\epsilon-1}\n(1-qv)^{j-1-2\\epsilon}$. Integrating $q$ elementarily gives\n\\begin{align}\\label{eq:75Jbeta}\n J_j(\\lambda,\\epsilon)\n &=\\frac{B(-\\epsilon-\\lambda,\\epsilon)}{j-2\\epsilon}\\\\\n &\\quad+\\frac{B(-1-\\epsilon-\\lambda,j+1-\\epsilon)\n             -B(-1-\\epsilon-\\lambda,\\epsilon)}\n {(j-2\\epsilon)(j+1-2\\epsilon)}.\\nonumber\n\\end{align}\nThe three terms have a common initial convergence chamber\n$0<\\Re\\epsilon<1/2$, $\\Re(\\epsilon+\\lambda)<-1$; the identity is\nthen continued meromorphically to the required\n$\\lambda=-2\\epsilon\\pm\\rho$ and $-1-2\\epsilon\\pm\\rho$.\nAll parametric bases are positive before continuation and powers\nare unsplit. No generic-$y$ two-loop master is solved."
          },
          {
            "heading": "Bare expression obtained from the complete region sum.",
            "mathematical_record_tex": "The following is the cached complete bare Laurent series, before either the proper or the overall subtraction. The source coefficients are already included:\n\\begingroup\\begin{equation}f_{2,75}^{\\rm bare,LP}=\\frac{b_{-2}}{\\epsilon^2}+\\frac{b_{-1}}\\epsilon+b_{0,0}+D_s b_{0,1}+O(\\epsilon).\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{-2}&= - \\frac{115}{36} - \\frac{35 D_s}{72}\\end{aligned}\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{-1}&= - \\frac{3367}{216} - 9 L - \\frac{1583 D_s}{432} - \\frac{7 \\ell_y^{2}}{3} - \\frac{4 \\ell_y}{3} + \\frac{7 L^{2}}{3}\\\\ & + \\frac{115 L_Q}{18} - \\frac{14 L \\ell_y}{3} - \\frac{5 D_s \\ell_y}{6} - \\frac{D_s L^{2}}{6} + \\frac{D_s \\ell_y^{2}}{6}\\\\ & + \\frac{35 D_s L_Q}{36} + \\frac{D_s L \\ell_y}{3}\\end{aligned}\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{0,0}&= - \\frac{65227}{1296} + 14 \\zeta\\left(3\\right) - \\frac{337 L}{6} - \\frac{115 L_Q^{2}}{18} - \\frac{35 \\ell_y^{2}}{9}\\\\ & - \\frac{34 L^{2}}{9} - \\frac{8 \\ell_y}{9} + \\frac{28 L^{3}}{9} + \\frac{28 \\ell_y^{3}}{9} + \\frac{317 \\pi^{2}}{216}\\\\ & + \\frac{3367 L_Q}{108} + 18 L L_Q - \\frac{118 L \\ell_y}{9} - \\frac{28 L^{2} \\ell_y}{3} - \\frac{14 L^{2} L_Q}{3}\\\\ & - \\frac{7 \\pi^{2} L}{9} + \\frac{7 \\pi^{2} \\ell_y}{9} + \\frac{8 L_Q \\ell_y}{3} + \\frac{14 L_Q \\ell_y^{2}}{3}\\\\ & + \\frac{28 L L_Q \\ell_y}{3}\\end{aligned}\\end{equation}\\endgroup\n\\begingroup\\begin{equation}\\begin{aligned}b_{0,1}&= - \\frac{44339}{2592} - \\zeta\\left(3\\right) - \\frac{71 \\pi^{2}}{432} - \\frac{35 L_Q^{2}}{36} - \\frac{19 \\ell_y}{18}\\\\ & - \\frac{10 L^{2}}{9} - \\frac{2 L^{3}}{9} - \\frac{2 \\ell_y^{3}}{9} + \\frac{35 \\ell_y^{2}}{18} + \\frac{37 L}{12}\\\\ & + \\frac{1583 L_Q}{216} - \\frac{L_Q \\ell_y^{2}}{3} - \\frac{\\pi^{2} \\ell_y}{18} + \\frac{L^{2} L_Q}{3} + \\frac{\\pi^{2} L}{18}\\\\ & + \\frac{2 L^{2} \\ell_y}{3} + \\frac{5 L_Q \\ell_y}{3} + \\frac{5 L \\ell_y}{9} - \\frac{2 L L_Q \\ell_y}{3}\\end{aligned}\\end{equation}\\endgroup"
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The ordinary two-line self-energy contracts before projection; its graph-specific hard/collinear triangle cographs retain the finite mass pair.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Own proper forest and the common regulator limit.",
            "mathematical_record_tex": "The two-line ordinary self-energy is contracted directly from each\nopen native bosonic/ghost action source, at independent nonzero masses\nand off-shell momentum $P$:\n\\begin{align}\n K[1]&=1/\\epsilon,&K[l_\\mu]&=P_\\mu/(2\\epsilon),\\\\\n K[l_\\mu l_\\nu]&=\\frac1\\epsilon\n \\left[\\left(\\frac{m_1^2+m_2^2}{4}-\\frac{P^2}{12}\\right)g_{\\mu\\nu}\n                       +\\frac{P_\\mu P_\\nu}{3}\\right].\n\\end{align}\nProper $d=4$, $n_s=D_s-4$ are used only inside $K$; the attached\ncograph and external projector retain exact $d$. Both complete\nnative source/residue identities pass before specialization. The\nother five-edge cycles leave only scaleless or suppressed one-line\ntadpole cographs at LP. No overlapping product forest is invented.\n\nBoth bare and proper mass pairs contain actual\n$\\Gamma(-2\\rho)$ and $\\Gamma(2\\rho)$ terms. Their residues cancel\nat fixed nonzero $\\epsilon$, and their angular first derivatives\nare retained. In particular, the zero of the reciprocal Gamma\nfunction must be differentiated as an entire function:\n\\begin{equation}\n \\left.\\partial_\\lambda\n B(-1-\\epsilon-\\lambda,1-\\epsilon)\\right|_{\\lambda=-2\\epsilon}\n =-\\Gamma(\\epsilon-1)\\Gamma(1-\\epsilon).\n\\end{equation}\nDropping this finite orientation term would be wrong. The unpublished\nundefined-product trial is preserved but excluded; only the corrected\n[unprovided implementation/provenance reference], [unprovided implementation/provenance reference] records are authoritative.\nCommon homogeneous zero-bins are complete oriented scaleless UV/IR\npairs. No rapidity or fitted finite counterterm is introduced.\n\nFor an explicit compact expression for the integrated mass pair,\nwrite $\\mathcal J_\\lambda[P]=\\sum_j p_jJ_j(\\lambda,\\epsilon)$ for\n$P(t)=\\sum_jp_jt^j$, and define\n\\begin{equation}\n \\mathcal A=c_k-c_x/4,\\qquad\\mathcal B_a=-g_1/2,\\qquad\n \\mathcal B_c=g_2/2,\\qquad P_0=(1-d/2)c_k.\n\\end{equation}\n\\begin{align}\n V_h&=\\mathcal J_{2-h}[P_0]+(h-2)\\mathcal J_{1-h}[c_m],\\\\\n \\mathcal R_h^{\\mathcal J}\n &=V_h[L+\\ell_y-\\psi(h-2)-\\gamma_E]\n   +\\mathcal J_{2-h}[-\\mathcal A+\\mathcal B_a+\\mathcal B_c]\n \\nonumber\\\\[-2pt]\n &\\quad+\\left.\\partial_\\lambda\\mathcal J_\\lambda[P_0]\\right|_{2-h}\n       -\\mathcal J_{1-h}[c_m]\n       +(h-2)\\left.\\partial_\\lambda\\mathcal J_\\lambda[c_m]\\right|_{1-h}.\n\\end{align}\nThe bare common mass term is\n\\begin{equation}\n \\mathcal M_b=e^{2\\epsilon(\\gamma_E-L_Q+L-\\ell_y)}\n                  \\Gamma(2\\epsilon)\\mathcal R_{2+2\\epsilon}^{\\mathcal J}.\n\\end{equation}\nFor the proper term use the proper coefficients in the table,\n$\\mathcal J_\\lambda[P]=P$, $\\partial_\\lambda\\mathcal J=0$, and\n\\begin{equation}\n \\mathcal M_K=-\\frac1\\epsilon\n e^{\\epsilon(\\gamma_E-L_Q+L-\\ell_y)}\n                 \\Gamma(\\epsilon)\\mathcal R_{2+\\epsilon}^{1}.\n\\end{equation}\nThese formulas include the full finite angular terms of the paired\nlimit, rather than only opposite pole placeholders."
          },
          {
            "heading": "Explicit common meromorphic coefficient.",
            "mathematical_record_tex": "Only after the full finite-$\\rho$ source/forest sum is present, the\ncommon $\\rho^0$ result can be written using\n\\begin{align}\n \\mathcal H(h,g)&=\\frac{\\Gamma(h)\\Gamma(1-h)^2}{\\Gamma(-g)},\\\\\n \\mathcal C(B,h,g)&=\n \\frac{\\Gamma(h-1)\\Gamma(1-h)\\Gamma(h-g-1)}\n {\\Gamma(B)\\Gamma(-g)}e^{(h-2)L},\\qquad\n B_\\epsilon=\\frac{\\Gamma(\\epsilon)\\Gamma(1-\\epsilon)^2}{\\Gamma(2-2\\epsilon)}.\n\\end{align}\nWith the source-specific rational coefficients below, its two parts are\n\\begin{align}\n f_b\\big|_{\\rho^0}\n &=e^{2\\epsilon(\\gamma_E-L_Q)}B_\\epsilon\n [R_h\\mathcal H(2+2\\epsilon,3\\epsilon)\n       +2R_a\\mathcal C(2+\\epsilon,2+2\\epsilon,3\\epsilon)]+\\mathcal M_b,\\\\\n f_K\\big|_{\\rho^0}\n &=-\\frac{e^{\\epsilon(\\gamma_E-L_Q)}}{\\epsilon}\n [R_h^K\\mathcal H(2+\\epsilon,2\\epsilon)\n       +2R_a^K\\mathcal C(2,2+\\epsilon,2\\epsilon)]+\\mathcal M_K.\n\\end{align}\nThe two collinear coefficients agree after their independent source\nand forest integrations; the factor two here is that proved equality.\n\\begin{align}\nR_{h}&=- \\frac{\\left(2 \\epsilon + 1\\right) \\left(6 Ds \\epsilon^{3} + 25 Ds \\epsilon^{2} - 26 Ds \\epsilon - 6 Ds + 336 \\epsilon^{4} - 1084 \\epsilon^{3} + 1074 \\epsilon^{2} - 404 \\epsilon + 84\\right)}{9 \\epsilon \\left(\\epsilon - 1\\right) \\left(2 \\epsilon - 3\\right) \\left(3 \\epsilon - 2\\right) \\left(3 \\epsilon - 1\\right)},\\\\\nR_{a}&=- \\frac{\\left(\\epsilon - 1\\right) \\left(2 \\epsilon + 1\\right) \\left(Ds \\epsilon^{2} - 2 Ds \\epsilon + 2 Ds - 16 \\epsilon^{3} + 22 \\epsilon^{2} + 20 \\epsilon - 28\\right)}{6 \\epsilon^{2} \\left(2 \\epsilon - 3\\right) \\left(3 \\epsilon - 2\\right) \\left(3 \\epsilon - 1\\right)},\\\\\nR_{h}^K&=\\frac{\\left(\\epsilon + 1\\right) \\left(32 Ds \\epsilon^{3} - 33 Ds \\epsilon^{2} - 15 Ds \\epsilon - 12 Ds - 352 \\epsilon^{3} + 798 \\epsilon^{2} - 510 \\epsilon + 168\\right)}{24 \\epsilon \\left(\\epsilon - 1\\right) \\left(2 \\epsilon - 3\\right) \\left(2 \\epsilon - 1\\right)},\\\\\nR_{a}^K&=\\frac{\\left(\\epsilon + 1\\right) \\left(2 Ds \\epsilon^{2} - 5 Ds \\epsilon + 4 Ds - 4 \\epsilon^{2} + 46 \\epsilon - 56\\right)}{24 \\epsilon^{2} \\left(2 \\epsilon - 1\\right)}.\\end{align}\n\nOnly now is this common coefficient Laurent-expanded in $\\epsilon$.\nPut $A_s=D_s-14$, $D=5(7D_s+46)$, $S=257D_s-3118$, and\n\\begin{equation}\n \\mathcal P=-\\frac{A_s}{6}(L^2-2L\\ell_y-\\ell_y^2)-9L\n       +\\frac{D}{36}L_Q-\\frac{5D_s+8}{6}\\ell_y\n       -\\frac{1583D_s+6734}{432}.\n\\end{equation}\nThe complete pole ledger is\n\\begin{center}\\begin{tabular}{lrrr}\\toprule\nterm&$\\epsilon^{-3}$&$\\epsilon^{-2}$&$\\epsilon^{-1}$\\\\\\midrule\nfive bare regions&0&$-D/72$&$\\mathcal P$\\\\\nown proper forest&0&$D/36$&$-\\mathcal P+S/432$\\\\\nsum&0&$D/72$&$S/432$\\\\\\bottomrule\n\\end{tabular}\\end{center}\nAll higher and nonlocal $L,\\ell_y,L_Q$ poles cancel. Only the\nnegative of the last, local row is subtracted in MS, with no finite CT."
          }
        ]
      },
      {
        "legacy_graph": "FF-T70",
        "paper_graph": "FF^(2)_70",
        "local_setup_tex": "\\label{green:FF-T70}\\label{res:FF-T70}",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Derivation of the bare result.",
            "mathematical_record_tex": "\\textbf{New complete LP ordinary graph, with its own local MS forests.}\nThe result below includes the complete bosonic and closed-ghost source;\nit is not the scalar $N=4$ graph with a scalar-YM coefficient attached.\nThe corrected scalar template supplies two finite scalar functions.\nAll other numerator contractions, their promoted internal coefficients,\nand the original graph's proper forests have been evaluated separately.\nThe only reference constant not independently certified analytically is\nretained as $\\kappa_{22}$, with numerical-only nominal value $-9\\zeta_4$.\nNeither \\Atlas{FF-T71} nor either frozen Code input is recalculated here."
          },
          {
            "heading": "Physical integral, source and exact reduction",
            "mathematical_record_tex": "Let $q=p_1+p_2$, $s=q^2=-Q^2$ and\n$p_1^2=p_2^2=M^2=-M_E^2$. With $l,k$ the loop momenta, the ordered\nMinkowski denominators (each with $+i0$) are\n\\begin{align}\nD_1&=(k-q)^2,&D_2&=k^2,&D_3&=(l-k)^2-m_z^2,\\nonumber\\\\\nD_4&=(l-k+p_2)^2-m_z^2,&D_5&=(l-p_1)^2-m_z^2,&D_6&=l^2-m_z^2.\n\\end{align}\nThe auxiliary $D_7=(l-p_2)^2-m_z^2$ represents a numerator;\nit is not an additional physical propagator. The original graph is\n\\begingroup\\begin{equation}\n f_{2,70}^{\\rm bare}=-\\frac1s\\int[dl][dk]\\,\n \\frac{\\mathcal N_{70}^{\\rm bos}+\\mathcal N_{70}^{\\rm gh}}\n {D_1D_2D_3D_4D_5D_6},\\qquad\n \\frac{\\Delta F_{70}}{F^{(0)}}=g_\\epsilon^4f_{2,70},\\quad\n a=\\frac{g^2N_c}{16\\pi^2}.\n\\end{equation}\\endgroup\nHere $ig^4N_c^2(\\varepsilon_1\\cdot\\varepsilon_2)$ has been stripped from the source numerator;\n$F^{(0)}=-is\\,(\\varepsilon_1\\cdot\\varepsilon_2)$ and the loop measure is that of\nSection~\\ref{sec:batches}. The source has 128 bosonic and eight ghost\ncomponent terms, two colour routes for each, bosonic symmetry factor\n$+1/2$ and closed-ghost symmetry/sign $-1$. These factors are already\nincluded once in $\\mathcal N_{70}$; they are not multipliers to apply\nagain. The full polynomial in\n$(l^2,k^2,l\\!\\cdot k,l\\!\\cdot p_1,l\\!\\cdot p_2,k\\!\\cdot p_1,k\\!\\cdot p_2)$,\nits exact external projector and every native route are preserved in\n[unprovided implementation/provenance reference].\nIndependent masses/invariants are kept through the source and open-$K$\nidentities before the physical equal-virtuality specialization.\n\nThe full generic source reduces to 23 masters. An exact change of basis\nreplaces the additional six-line master by a logarithmic common-mass\nderivative, retaining all inhomogeneous terms:\n\\begingroup\\begin{equation}\n f_{2,70}^{\\rm bare}=C_s I_0+C_m(m_z^2\\partial_{m_z^2}I_0)\n                      +\\sum_{r=1}^{21}C_r I_r.\n\\end{equation}\\endgroup\nThe generic coefficients, including all $d$ dependence, multiply the\nmaster expansions before selection of $w^0y^0$. No integer-index Kira\nidentity is asserted at fractional propagator powers. Analytic parameter\nregulators used to reconstruct a lower basis integral are removed only\nin its complete sum at fixed nonzero $\\epsilon$.\nThese are multiplicative parametric regulators\n$\\prod_i x_i^{w_i\\rho}$, with $\\sum_iw_i=0$: the five-parameter roots use\n$(1,7,49,343,-400)$ and the four-parameter roots use $(1,7,49,-57)$.\nThey are auxiliary conventions for this integer-index basis evaluation;\nneither a fractional-propagator phase nor an older graph's regulator\nforest is imported.\n\n\\begin{center}\\small\n\\begin{tabular}{p{.46\\linewidth}rp{.36\\linewidth}}\n\\toprule Exact-source evaluation group&Rows&Evaluation\\\\\\midrule\nFour massive lines and one massless connector&3&Three complete tensor moments; all mean/trace terms\\\\\nThree-mass five-line scalar and two numerator partners&3&Finite scalar plus exact massless tensor reduction after its source power gate\\\\\nFactorized lower contractions&5&Tadpole/bubble products with their actual coefficients\\\\\nTwo sunrise roots and their numerator partners&4&Four MB residue families; source-promoted terms retained\\\\\nTwo four-line convolution roots&6&Coefficient-weighted Euler/Beta regions and descendants\\\\\\midrule\nAll inhomogeneous source terms&21&Evaluated through the finite LP coefficient\\\\\\bottomrule\n\\end{tabular}\\end{center}\nThe remaining two scalar functions require only their finite reference\ndepth: their source coefficients are regular at $\\epsilon=0$. Their LP\ncontribution is\n\\begin{equation}\n -T_{22}(L,\\ell_y)+\\frac{D_s-26}{24}\\partial_{\\ell_y}T_{22}(L,\\ell_y).\n\\end{equation}\nHere $\\omega=Q^2/M_E^2=1/w$, so the reference $\\log\\omega$ is $L$.\nThe exact propagator permutation is $(5,3,6,2,1,4)$, the loop Jacobian\nhas absolute value one, and all masses and independent-invariant\nSymanzik polynomials agree. Only scalar integral data are transported.\nThe corrected reference, [unprovided implementation/provenance reference], Eq.~(3.55),\nsupersedes the erroneous v1 expression:\n\\begin{align}\nT_{22}={}&\\frac{L^4}{3}-\\frac43L^3\\ell_y-6\\zeta_2L^2\n +L\\left(\\frac43\\ell_y^3-4\\zeta_2\\ell_y+8\\zeta_3\\right)\\nonumber\\\\\n &+\\frac23\\ell_y^4+6\\zeta_2\\ell_y^2+8\\zeta_3\\ell_y+\\kappa_{22}.\n\\end{align}\nThe reference's numerical-fit qualification is preserved. In particular\n$\\kappa_{22}$ is not upgraded to an analytically proved $-9\\zeta_4$.\nNo higher-$\\epsilon$ reference coefficient is silently substituted."
          },
          {
            "heading": "Two explicitly evaluated five-line building blocks",
            "mathematical_record_tex": "Write $D_i^\\ell_y$ for the continued Euclidean denominators and use positive\n$U,F$ and positive real parameter bases before meromorphic continuation.\nDefine the finite scalars, at $\\epsilon=0$,\n\\begin{equation}\n \\mathcal K_5=Q^2\\int_{\\ell_y}\\frac1{D_1^\\ell_yD_2^\\ell_yD_3^\\ell_yD_5^\\ell_yD_6^\\ell_y},\\qquad\n \\mathcal A_0=Q^2\\int_{\\ell_y}\\frac1{D_2^\\ell_yD_3^\\ell_yD_4^\\ell_yD_5^\\ell_yD_6^\\ell_y}.\n\\end{equation}\nDirect walking-region evaluation gives\n\\begin{align}\n\\mathcal K_5^{\\rm LP}&=\\frac{\\zeta_2}{2}L^2+3\\zeta_3L+6\\zeta_4,\n\\label{eq:70K5}\\\\\n\\mathcal A_{0,0}={}&\\frac{L^4}{12}-\\frac13L^3\\ell_y\n +\\frac13L\\ell_y^3-2\\zeta_2L\\ell_y+2\\zeta_3L\\nonumber\\\\\n &+\\frac{\\ell_y^4}{6}+\\zeta_2\\ell_y^2+2\\zeta_3\\ell_y-\\frac32\\zeta_4.\n\\label{eq:70A0}\n\\end{align}\nThe internal coefficient $y\\mathcal A_{0,1}$ is also required because\nthe exact source contains $1/y$; it is not a retained power correction\nto the physical graph:\n\\begin{align}\n\\mathcal A_{0,1}={}&2L^2\\ell_y-3L\\ell_y^2+(2+4\\zeta_2)L\n -2\\ell_y^3+(2-2\\zeta_2)\\ell_y-6-2\\zeta_3.\n\\end{align}\nBoth numerator moments with $(D_1^\\ell_y)^j$, $j=1,2$, include their complete\nGaussian mean/trace layers. Their complete 26-facet sums and first\nrequired mass-ratio descendants reduce to exact Beta/Gamma products.\nAll auxiliary $\\rho^{-2},\\rho^{-1}$ coefficients vanish at fixed\nsymbolic $\\epsilon$ before the $\\rho^0$ coefficient is expanded in\n$\\epsilon$. Each of the two four-line convolution roots passes the\nsame check. The small variables $v_c=w/y$ and $y$ grade the open walking\ncone: all initial-form gaps have nonnegative $v_c,y$ powers. The source\nweights decide the finite set of internal descendants that can reach LP.\nAn additional explicit check finds zero for all 14 non-LP nonpositive\nsource-cone powers in $-2\\le p\\le0$, $-4\\le k\\le0$,\n$(p,k)\\ne(0,0)$, where $v_c^py^k=w^py^{k-p}$, through the finite\nLaurent coefficient. None is discarded or repaired by a counterterm."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The three source-derived loop-cycle contractions leave hard and external bubbles, with exact-d coefficient functions printed below.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Own proper forests, locality and the overall graph subtraction",
            "mathematical_record_tex": "The three proper loop cycles are derived with their external indices\nopen, including the bosonic and closed-ghost sources. Twelve exact\nrational-point comparisons against an independent full-source UV\ncalculation pass. Proper internal traces use $d=4$, $n_s=D_s-4$;\nthe attached cograph and its projector retain exact $d$.\nWith $B_Q,B_M$ as defined in Section~\\ref{sec:batches}, their full LP sum is\n\\begin{equation}\n\\mathcal F_{70}^{\\rm proper}=\\frac1\\epsilon\\left[\n\\frac{4D_sd^2-8D_s-8d^2+30d-29}{24(d-1)}B_Q\n +\\frac{3(2D_s+1)}4B_M\\right],\\qquad d=4-2\\epsilon.\n\\end{equation}\nThe complete bare result has no $\\epsilon^{-4}$ or\n$\\epsilon^{-3}$ pole. Its remaining pole coefficients are\n\\begin{align} \n[f_{2,70}^{\\rm bare}]_{-2}& =-\\frac{164D_s+17}{144},\\\\ \n[f_{2,70}^{\\rm bare}]_{-1}& =\n -\\frac{1296D_sL-1968D_sL_Q+5372D_s\n                +648L-204L_Q-1375}{864}.\n\\end{align}\nAfter adding the direct proper forests, every coefficient of\n$L/\\epsilon$, $\\ell_y/\\epsilon$ and $L_Q/\\epsilon$ is exactly zero:\n\\begin{equation}\n R'f_{2,70}=\\frac{164D_s+17}{144\\epsilon^2}\n             -\\frac{1756D_s-2303}{864\\epsilon}\n             +f_{2,70}^{\\rm local,LP}+O(\\epsilon).\n\\end{equation}\nThe remaining double and simple poles are local. The overall MS graph\ncounterterm is their negative, $-KR'f_{2,70}$, with no finite term.\nThis is a graph-local subtraction, not a determination of the full\noperator-mixing matrix or a renormalized held observable.\n\nAn independent numerator check also fixes a useful validation gate:\nat zero internal mass, $D_4=D_3+2p_2\\!\\cdot(l-k)+p_2^2$ and\n$D_7=D_6-2p_2\\!\\cdot l+p_2^2$. The remaining rank-one/scalar five-line\nterms are UV finite. Thus the two numerator kernels have direct double\nUV residues $1$ and $1/2$, respectively. Their complete source-weighted\nGamma result reproduces these values. Exact numerator/denominator\npolynomial valuations separate every rational $1/w$ before truncation;\nno prefactor is allowed to retain an unclassified $w$ dependence."
          }
        ]
      },
      {
        "legacy_graph": "FF-T71",
        "paper_graph": "FF^(2)_71",
        "local_setup_tex": "\\label{green:FF-T71}\\label{res:FF-T71}",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Derivation of the bare result.",
            "mathematical_record_tex": "\\textbf{Complete LP ordinary graph with its own local MS forests.}\nBoth physical mass routes, the full bosonic numerator and both closed-ghost\nsources are included. Only the finite corrected-reference scalar functions\n$T_{21,c}$ and $T_{21,b}$ are needed. Their coefficients are $-2$ at exact\nsymbolic $d$; no positive-$\\epsilon$ $N=4$ result is assumed or fitted.\nThis is one ordinary graph contribution, not the complete held form factor."
          },
          {
            "heading": "Physical definition, normalization and the safe evaluation basis",
            "mathematical_record_tex": "Let $q=p_1+p_2$, $s=q^2=-Q^2$, $p_1^2=p_2^2=-M_E^2$,\n$m=m_z^2$, and use the loop measure of Section~\\ref{sec:batches}.\nThe six Minkowski propagators, each with $+i0$, are\n\\begin{align}\n\\mathcal D_c={}&\\big((k-q)^2,k^2,(l-k)^2-m,(l-k+p_2)^2-m,\n                  (l-k+q)^2-m,l^2-m\\big),\\nonumber\\\\\n\\mathcal D_b={}&\\big((k-q)^2-m,(k-p_1)^2-m,k^2-m,(l-k)^2,\n                  (l-q)^2-m,l^2-m\\big).\n\\end{align}\nThe seventh expression $D_7=(l-p_2)^2-m$ is a numerator coordinate,\nnot another physical line. With all native source factors already included,\n\\begingroup\\begin{equation}\n f_{2,71}^{\\rm bare}=-\\frac1s\\sum_{r=b,c}\\int[dl][dk]\n       \\frac{\\mathcal N_{71,r}}{\\prod_{j=1}^6D_{r,j}},\\qquad\n \\frac{\\Delta F_{71}}{F^{(0)}}=g_\\epsilon^4f_{2,71},\\quad\n a=\\frac{g^2N_c}{16\\pi^2}.\n\\end{equation}\\endgroup\nThe source has $ig^4N_c^2(\\varepsilon_1\\cdot\\varepsilon_2)$ stripped and $F^{(0)}=-is\\,(\\varepsilon_1\\cdot\\varepsilon_2)$.\nThere are 256 bosonic and 16 terms in each of the two ghost sources,\nfour colour routes per source, and native signs/symmetries $+1,-1,-1$.\nThey occur once, inside $\\mathcal N_{71,r}$. The exact source polynomial\nand tensor/projector normalization are fixed by\n[unprovided implementation/provenance reference].\nThe generic reduction keeps independent invariants and masses before the\nphysical specialization. Algebraic $s=1$ restores a coefficient\n$s^{\\sum a_j-4}$ for an integral of index sum $\\sum a_j$; it is not a\ntimelike restriction. On the Euclidean trajectory its dimensionless\nalgebraic masses are $M^2/s=w$, $m_z^2/s=-wy$.\n\nThe generic reductions have 23 and 21 independent masters. A source-specific\nevaluation basis instead retains the explicitly contracted integrals:\n\\begin{equation}\n f_{2,71,c}=C_cT_{21,c}+\\sum_{j=1}^{22}C_{c,j}I_{c,j},\\qquad\n f_{2,71,b}=C_bT_{21,b}+\\sum_{j=1}^{21}C_{b,j}I_{b,j}.\n\\end{equation}\nThe second displayed basis is deliberately overcomplete; it is not a claim\nof 22 independent masters. One tadpole-product basis element is replaced\nby its exact five-line two-point reduction. Complete FORM/Kira source\ndifferences are zero at generic masses. Both template coefficients satisfy\n\\begin{equation}\n C_c^{\\rm LP}(d)=C_b^{\\rm LP}(d)=-2.\n\\end{equation}\nThis avoids the $1/(d-4)^2$ template derivative of the earlier, valid but\ninefficient basis. Some lower coefficients still develop simple or double\nepsilon poles after walking expansion; their enhanced Laurent depths are\nincluded before truncating. Generic regularity alone is not used to set\n$d=4$ prematurely.\n\n\\begin{center}\\small\n\\begin{tabular}{p{.46\\linewidth}rp{.34\\linewidth}}\\toprule\nExact-source evaluation class&Route rows&Treatment\\\\\\midrule\nNumerator-aware transports into the evaluated FF-T70 library&25&Exact integrand/loop maps; new FF-T71 coefficients\\\\\nNew factorized one-loop products&9&Source-weighted tadpole, bubble and triangle Gamma products\\\\\nNew hard two-point five-line scalars&2&Mass-support gate; finite $6\\zeta_3$ kite\\\\\nNew vertex contractions on two denominator roots&7&Hard four-line root and transported five-line moments\\\\\\midrule\nAll explicit contracted route rows&43&Accounted for through physical LP finite order\\\\\\bottomrule\n\\end{tabular}\\end{center}\nOne of the last seven rows, the quadratic numerator on the new five-line\nroot, is source-power-suppressed in every facet and is excluded before\nintegration. This is a proved power gate, not a zero assigned by analogy."
          },
          {
            "heading": "Finite scalar inputs and the new lower contractions",
            "mathematical_record_tex": "In the project's normalization, the corrected reference functions are\n\\begin{align}\n T_{21,b}={}&\\frac{L^4}{24}-\\frac{L^3\\ell_y}{6}\n  +L^2\\left(\\frac{\\ell_y^2}{4}+2\\zeta_2\\right)\n  +\\frac{L\\ell_y^3}{6}-\\frac{\\ell_y^4}{24}\n  -\\zeta_2\\ell_y^2-2\\zeta_3\\ell_y+4\\zeta_4,\\\\\n T_{21,c}={}&T_{21,b}-2\\zeta_3(L+\\ell_y)+\\frac12\\zeta_4.\n\\end{align}\nTheir source contribution is $-2T_{21,c}-2T_{21,b}$.\nThe exact propagator-by-propagator maps, mass assignments, unit absolute\nloop Jacobians and normalization are preserved in the two route reference\nrecords. These are scalar inputs from the corrected reference; no $N=4$\nsource, colour factor or ultraviolet coefficient is transported.\n\nThe additional five-line root has 20 joint-walking facets. Exactly three\nhave source-weighted LP support, all independent of $y$; its mass-sensitive\nfacets are strictly power-suppressed throughout the open walking interval.\nAfter the proved mass gate, the loop exchange\n$l_{\\rm old}=k_{\\rm new}$, $k_{\\rm old}=l_{\\rm new}$ maps its scalar to\nthe already evaluated $\\mathcal K_5$ in Eq.~\\eqref{eq:70K5}.\nAt $Q^2=1$, the numerator identities are\n\\begin{align}\n D_{1,\\rm new}^\\ell_y&=D_{5,\\rm old}^\\ell_y+D_{7,\\rm old}^\\ell_y-D_{6,\\rm old}^\\ell_y+1-2w,\\\\\n D_{7,\\rm new}^\\ell_y&=D_{2,\\rm old}^\\ell_y+D_{4,\\rm old}^\\ell_y-D_{3,\\rm old}^\\ell_y\n                 -D_{6,\\rm old}^\\ell_y+D_{7,\\rm old}^\\ell_y-w.\n\\end{align}\nThey are exact polynomial equalities, including the numerator slots.\nThe complete resulting coefficient of $\\mathcal K_5^{\\rm LP}$ is $6$.\nAny internal $1/w$ coefficients are combined with the required next\ntriangle terms before physical LP selection, and cancel exactly.\n\nThe other new vertex root has 12 facets. Only its hard initial form can\ncontribute at LP, for the complete source and every Gaussian mean/trace\nlayer. Define $h=2-\\epsilon$ and\n\\begin{equation}\n b=\\frac{\\Gamma(\\epsilon)\\Gamma(1-\\epsilon)^2}{\\Gamma(2-2\\epsilon)},\\qquad\n T(a)=\\frac{\\Gamma(2+a-h)\\Gamma(h-1-a)^2}{\\Gamma(2h-2-a)}.\n\\end{equation}\nIts scalar and two numerator contractions are respectively\n\\begin{equation}\n bT(\\epsilon),\\qquad-\\frac b2T(\\epsilon-1),\\qquad\n -b\\big[T(\\epsilon-1)+T(\\epsilon)\\big].\n\\end{equation}\nThe inner massless-bubble mean is $(l+p_1)/2$; this fixes the first\nnumerator. The second follows from its exact denominator identity.\nThe remaining contact bubbles have zero invariant only in the proved hard\ninitial form. Their meromorphic scaleless continuation is not applied to\nthe massive original graph.\n\nThe sunrises, convolution roots and all products are multiplied by the\ncomplete generic FF-T71 coefficients before their retained expansions.\nFor the four-parameter Euler reconstructions the auxiliary projective\ncharges are $(1,7,49,-57)$. Complete root sums cancel all negative powers\nof $\\rho$ at fixed nonzero $\\epsilon$ before their finite coefficient is\nLaurent-expanded in $\\epsilon$. No integer-index IBP identity is asserted\nat fractional propagator powers. All 14 retained non-LP nonpositive\nsource-cone powers cancel exactly through finite order; none is removed\nby a fitted subtraction."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The open-action loop cycles contract to the two bubble scales and the Minkowski scalar triangle; its continuation sign is kept explicitly below.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Direct proper forests and the local overall subtraction",
            "mathematical_record_tex": "The original open-action proper residues and their exact-$d$ contracted\ncographs give, with $C_0$ the Minkowski scalar triangle used in the forest,\n\\begin{align}\n \\mathcal F_{71}^{\\rm proper}={}&\\frac1\\epsilon\\left[\n    A_Q(d,D_s)B_Q-\\frac{2D_s-93}{4}B_M+\\frac{5D_s+11}{2}C_0\\right],\\\\\n A_Q(d,D_s)={}&\\frac{8D_sd^3+41D_sd^2-7D_sd-32D_s-7d^3+11d^2-552d+514}\n                    {12(d-2)(d-1)},\\quad d=4-2\\epsilon.\n\\end{align}\nThe positive Euclidean triangle is $-C_0$. This sign is retained both in\nthe factorized lower products and in the independent numerical forest\nreplay. The two identical external-leg bubbles combine into $B_M$ only\nafter the exact cograph tensor reduction.\n\nThe full bare sum has no pole above $1/\\epsilon^2$. With these direct proper\nforests every logarithm disappears from the remaining poles:\n\\begin{equation}\n R'f_{2,71}=\\frac{268D_s-73}{36\\epsilon^2}\n             -\\frac{1214D_s-245}{216\\epsilon}\n             +f_{2,71}^{\\rm local,LP}+O(\\epsilon).\n\\end{equation}\nOnly these local coefficients receive their negative $K$ part, with no\nfinite overall subtraction. No nonlocal ultraviolet, analytic-regulator\nor inverse-power term is fitted or assigned a new counterterm.\n\nFor an explicit bare Laurent representation, write\n$A_\\epsilon=A_Q(4-2\\epsilon,D_s)$,\n$b_M=-(2D_s-93)/4$ and $c_T=(5D_s+11)/2$.\nExpand $A_\\epsilon=A_0+\\epsilon A_1+\\epsilon^2A_2+O(\\epsilon^3)$,\nwhere $A_j=\\partial_\\epsilon^j A_\\epsilon|_0/j!$ are derivatives of the\ndisplayed rational function, not new integral data. Define\n\\begin{align}\n b_0(x)&=2+x,&b_1(x)&=4+2x+\\frac{x^2}{2}-\\frac{\\zeta_2}{2},\\\\\n c_0&=-\\frac{L^2}{2}+L\\ell_y+\\frac{\\ell_y^2}{2},\\\\\n c_1&=-\\frac{L^3}{3}+\\frac{L^2L_Q}{2}+L^2\\ell_y-LL_Q\\ell_y\n -\\zeta_2L-\\frac{L_Q\\ell_y^2}{2}-\\frac{\\ell_y^3}{3}\n -\\zeta_2\\ell_y-3\\zeta_3.\n\\end{align}\nThen the complete explicit proper-forest coefficients are\n\\begin{align}\n P_{-2}&=A_0+b_M,\\\\\n P_{-1}&=A_1+A_0b_0(-L_Q)+b_Mb_0(L-L_Q)+c_Tc_0,\\\\\n P_0&=A_2+A_1b_0(-L_Q)+A_0b_1(-L_Q)\n                    +b_Mb_1(L-L_Q)+c_Tc_1.\n\\end{align}\nThe bare result through its finite coefficient is therefore\n\\begin{align} \n f_{2,71}^{\\rm bare,LP}={}& -\\frac{268D_s-73}{36\\epsilon^2}\n  +\\frac1\\epsilon\\left[-\\frac{1214D_s-245}{216}-P_{-1}\\right]\n  +D_sA_{71}+B_{71}-P_0+O(\\epsilon).\n\\end{align}\nThis compact form displays every bare log and constant without duplicating\na large expanded polynomial. It is algebraically identical to the full\nLaurent table in the source-assembly export."
          }
        ]
      },
      {
        "legacy_graph": "TP-T05",
        "paper_graph": "SE^(2)_5",
        "local_setup_tex": "\\label{green:TP-T05}",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Derivation of the bare result.",
            "mathematical_record_tex": "\\textbf{Complete physical LP TP contribution with local MS forests.}\nThis is one genuine two-loop self-energy term in the held form-factor\norganization. It excludes one-loop iteration products, other TP graphs,\nheld-source contacts and operator mixing.\n\nLet $t=p^2$, keep the tree mass $M^2$ and loop mass $m_z^2$ independent,\nand use $[dk]=e^{\\gamma_E\\epsilon}\\mu^{2\\epsilon}\n\\dd^d k/(i\\pi^{d/2})$, $d=4-2\\epsilon$. All four propagators are massive:\n\\begin{equation}\n D_1=k_1^2-m_z^2+i0,\\quad D_2=(k_1-p)^2-m_z^2+i0,\\quad\n D_3=k_2^2-m_z^2+i0,\\quad D_4=(k_2-p)^2-m_z^2+i0.\n\\end{equation}\nThe actual action source, with $ig^4N_c^2(\\varepsilon_1\\cdot\\varepsilon_2)$ stripped, gives exactly\n\\begin{equation}\n \\Sigma_{05}=N_{05}B(t)^2,\\qquad\n N_{05}=\\frac{27t-28M^2+4m_z^2}{8},\\qquad\n B(t)=\\int[dk]\\frac1{(k^2-m_z^2+i0)((k-p)^2-m_z^2+i0)}.\n\\end{equation}\nThe 128 component terms, eight colour flows, native symmetry $1/4$ and\ncolour coefficient $N_c^2/4$ per flow are already included; no extra\nsymmetry or colour multiplier is applied. No holding one-point connector\nis present in this graph. The physical operation is\n\\begin{equation}\n f_{2,05}=\\left[(\\partial_t-2/s)\\Sigma_{05}\\right]_{M^2=t},\\qquad\n \\frac{\\Delta F_{05}}{F^{(0)}}=g_\\epsilon^4f_{2,05},\\quad\n a=\\frac{g^2N_c}{16\\pi^2}.\n\\end{equation}\nThe derivative is taken at fixed $M^2,m_z^2$ before\n$M^2=t=-M_E^2$, $s=-Q^2$. There is no extra $1/s$ on $\\partial_t\\Sigma$.\nThe pole-mass/tree term $-2\\Sigma/s$ starts at $w$ and is outside LP.\n\nThe exact massive master is\n\\begin{equation}\n B(t)=e^{\\gamma_E\\epsilon}\\Gamma(\\epsilon)\n \\left(\\frac{\\mu^2}{m_z^2}\\right)^\\epsilon\n {}_2F_1\\left(1,\\epsilon;\\frac32;\\frac{t}{4m_z^2}\\right).\n\\end{equation}\nIt is continued from positive Euclidean\n$\\Delta=m_z^2+M_E^2x(1-x)$ with unsplit positive powers.\nIts LP expansion is\n\\begin{equation}\n B_h=\\frac1\\epsilon+b_0+\\epsilon b_1+O(\\epsilon^2),\\quad\n b_0=(L-L_Q)+2,\\quad b_1=\\frac{(L-L_Q)^2}{2}+2(L-L_Q)+4-\\frac{\\zeta_2}{2}.\n\\end{equation}\nThe massive remainder starts at $y\\ell_y$ after Laurent expansion;\nit supplies no additional LP logarithm. Since $\\partial_t B_h=-\\epsilon B_h/t$,\n\\begingroup\\begin{equation}\n f_{2,05}^{\\rm bare,LP}=\\frac{27+2\\epsilon}{8}B_h^2\n =\\frac{27}{8\\epsilon^2}\n  +\\frac{27b_0/4+1/4}{\\epsilon}\n  +\\frac{27}{8}(b_0^2+2b_1)+\\frac{b_0}{2}+O(\\epsilon).\n\\end{equation}\\endgroup\nSetting $M^2=t$ before differentiation changes this answer and is not allowed."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "Either bubble contracts to the other bubble; their common quartic vertex excludes a simultaneous proper spinney.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Direct proper forests and the finite physical result",
            "mathematical_record_tex": "The two one-loop vertex subgraphs share the central quartic vertex.\nTheir direct open-action residues use $K[B]=1/\\epsilon$ and\n$K[\\int k_\\mu/(D_1D_2)]=p_\\mu/(2\\epsilon)$ at nonzero Euclidean $p^2$.\nEach open tensor contraction reproduces $N_{05}$ exactly, with no\nevanescent multiplier after the exact-$d$ cograph contraction. Therefore\n\\begin{equation}\n \\Sigma_{05}^{\\rm proper}=-\\frac{2N_{05}}\\epsilon B(t),\\qquad\n f_{2,05}^{\\rm proper,LP}=-\\frac{27+\\epsilon}{4\\epsilon}B_h.\n\\end{equation}\nThe forest-subtracted poles and overall counterterm are purely local:\n\\begin{equation}\n K[R'f_{2,05}^{\\rm LP}]=-\\frac{27}{8\\epsilon^2},\\qquad\n f_{2,05}^{\\rm overall}=+\\frac{27}{8\\epsilon^2}.\n\\end{equation}\nNo finite overall term is subtracted. Every nonlocal simple pole cancels\ndirectly; the $b_1$ and its zeta value cancel from the finite sum. The final\ndimensionless physical contribution is\n\nAll single logarithms and constants at LP are retained. This graph has no\nindependent $\\ell_y$ term; after $\\ell_y=\\log C-\\eta L$, the displayed\n$L^2$ coefficient stays $27/8$ and its $L^3$ coefficient is zero. These are\ngraph coefficients, not final held Sudakov kernels."
          }
        ]
      },
      {
        "legacy_graph": "TP-T02",
        "paper_graph": "SE^(2)_2",
        "local_setup_tex": "\\label{green:TP-T02}",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Derivation of the bare result.",
            "mathematical_record_tex": "\\textbf{Complete LP physical TP contribution with local forests.}\nWith the loop measure and physical continuation of Section~\\ref{green:TP-T05},\nthe scalar root and its actual summed action coefficient are\n\\begin{equation}\n S(t)=\\int[dk][dl]\\frac1{(k^2-m_z^2+i0)(l^2+i0)((k-l-p)^2-m_z^2+i0)},\n \\qquad \\Sigma_{02}=-\\frac32(D_s-1)S(t).\n\\end{equation}\nAll three native source records have been summed with their own colour,\ncomponent and symmetry factors. No scalar-library coefficient is substituted.\nThe massless bridge is retained. The direct physical term is\n$(\\partial_t-2/s)\\Sigma_{02}$, with independent masses during the derivative;\nthe normalization term $-2\\Sigma_{02}/s=O(w)$ is excluded at LP.\n\nThe source-level mass-endpoint gate proves that only the external-scale\nhard initial form survives at engineering power $y^0$. Its exact-$d$ value is\n\\begin{equation}\n S_h=t\\,e^{2\\gamma_E\\epsilon}\n \\left(\\frac{\\mu^2}{-t}\\right)^{2\\epsilon}\n \\frac{\\Gamma(-1+2\\epsilon)\\Gamma(1-\\epsilon)^3}\n      {\\Gamma(3-3\\epsilon)}.\n\\end{equation}\nThe sign follows from the three Minkowski denominators and Wick rotation;\nit is fixed before the LSZ derivative:\n\\begin{align} \n f_{2,02}^{\\rm bare,LP}\n & =\\frac{3(D_s-1)e^{2\\gamma_E\\epsilon+2\\epsilon (L-L_Q)}}\n        {4\\epsilon(2-3\\epsilon)(1-3\\epsilon)}\n   \\frac{\\Gamma(1-\\epsilon)^3\\Gamma(1+2\\epsilon)}\n        {\\Gamma(1-3\\epsilon)}\\\\ \n & =\\frac{3(D_s-1)}{8\\epsilon}\n  +(D_s-1)\\left(\\frac34(L-L_Q)+\\frac{27}{16}\\right)+O(\\epsilon).\n\\end{align}\nThis exact Gamma expression, including the source factor, fixes both\nthe single log and the rational constant."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "Each of the three bubble contractions leaves a tadpole; its independent-virtuality derivative is exactly zero at LP.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Proper forests and the explicit finite result",
            "mathematical_record_tex": "Each of the three two-line proper subgraphs is a one-loop bubble with\n$K=1/\\epsilon$. Contracting it leaves a tadpole. If\n$c=-3(D_s-1)/2$ and $A_1$ denotes the native one-propagator integral,\n\\begin{equation}\n \\Sigma_{02}^{\\rm proper}\n =-\\frac c\\epsilon\\,[2A_1(m_z^2)+A_1(0)],\\qquad\n \\partial_t\\Sigma_{02}^{\\rm proper}=0.\n\\end{equation}\nThe derivative vanishes because every contracted cograph is independent\nof $t$, not because a massless tadpole was discarded before its UV/IR\ninterpretation. The pole-mass/tree part of this forest is $O(wy)$.\nThe only LP overall subtraction is the local MS term\n$-3(D_s-1)/(8\\epsilon)$, with no finite subtraction. Consequently\n\nThis topology contributes no $L^3$ or $L^2$ term. Its LP single logarithm\nand constant are retained. It has no independent $\\ell_y$ term, so the\ncorrelated walking substitution does not change these coefficients."
          }
        ]
      },
      {
        "legacy_graph": "TP-T04",
        "paper_graph": "SE^(2)_4",
        "local_setup_tex": "\\label{green:TP-T04}",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Derivation of the bare result.",
            "mathematical_record_tex": "\\textbf{Complete LP physical TP contribution with local forests.}\nBoth physical crossings of this cubic--cubic--quartic source are included:\n256 component terms, 16 colour routes and native symmetry $1/2$.\nThe physical denominators are\n\\begin{equation}\n D_1=k_1^2-m_z^2+i0,\\quad D_2=(k_1-k_2)^2+i0,\\quad\n D_3=k_2^2-m_z^2+i0,\\quad D_4=(k_2-p)^2-m_z^2+i0.\n\\end{equation}\nThe source has $ig^4N_c^2(\\varepsilon_1\\cdot\\varepsilon_2)$ stripped. The full exact-$d$ numerator is\nlinear in the inner loop momentum. Consequently its complete inner\nbubble average is obtained exactly by $k_1\\mapsto k_2/2$; the scalar\nfactor is the ordinary bubble. With $z=k_2\\cdot p$, $v=k_2^2$,\nthe complete massless-hard averaged numerator is\n\\begin{equation}\n \\overline N_{04}=-D_sM^2+\n \\frac{-18D_sz^2+18D_svt+9dzt+9dvt+27z^2-9zt-36vt}\n      {2t(d-1)}.\n\\end{equation}\nThe full massive source polynomial, all native terms and the exact\nfirst-moment identity are exported before any specialization. Terms\nproportional to $m_z^2$ have no inverse-mass endpoint and are excluded\nonly after the source-level LP gate. The relevant scale inside this TP\ngraph is $M_E^2$; $Q^2$ enters its normalized residue through the logs.\n\nLet\n\\begin{equation}\n H(\\epsilon)=\\frac{\\Gamma(1-\\epsilon)^3\\Gamma(1+2\\epsilon)}\n                  {\\Gamma(1-3\\epsilon)},\n\\end{equation}\nand define\n\\begin{align}\n R_{04}(\\epsilon,D_s)&=\n \\frac{24D_s\\epsilon^2-28D_s\\epsilon+6D_s\n             -108\\epsilon^2+108\\epsilon-27}\n {8\\epsilon^2(2\\epsilon-1)(3\\epsilon-2)(3\\epsilon-1)},\\\\\n A_{04}(\\epsilon,D_s)&=\n \\frac{16D_s\\epsilon^2-42D_s\\epsilon+18D_s\n             -36\\epsilon^2+117\\epsilon-81}{8(2\\epsilon-3)}.\n\\end{align}\nThe exact source-weighted LP bare derivative and its direct proper forest are\n\\begin{align}\n f_{2,04}^{\\rm bare,LP}& =R_{04}e^{2\\gamma_E\\epsilon+2\\epsilon (L-L_Q)}H(\\epsilon)\\\\\nf_{2,04}^{\\rm proper,LP}&=-\\frac{A_{04}}\\epsilon B_h.\n\\end{align}\nNo source coefficient is inferred from a two-loop pole equation."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The ordinary two-line vertex contracts with open slots and leaves the exact-d external bubble.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Open-action forest and complete Laurent coefficients",
            "mathematical_record_tex": "The proper two-line vertex is contracted from the original action with\nopen tensor slots. Its rank-one residue is $K[k_{1\\mu}]=k_{2\\mu}/(2\\epsilon)$;\nthe subgraph is evaluated at $d=4$ and the cograph and transverse\nprojector remain at exact $d$. Summing the two actual crossings gives\n\\begin{align}\n N_{04}^{K}={}&-D_sM^2+(D_s-6)m_z^2\\nonumber\\\\\n &+\\frac{-18D_sz^2+18D_svt+9dzt+9dvt+27z^2-9zt-36vt}\n {2t(d-1)}.\n\\end{align}\nThus the coefficient $A_{04}$ follows by integrating this cograph and\ndifferentiating at fixed $M^2,m_z^2$ before $M^2=t$.\nThe other two three-line UV cycles leave one-point cographs with a\npositive mass factor and no inverse $m_z^2$; they are power suppressed.\nNo positive-power forest coefficient is evaluated.\n\nTo make every bare coefficient explicit, put\n\\begin{align}\n r_0&=\\frac{27-6D_s}{16},&r_1&=\\frac{135-22D_s}{32},&\n r_2&=\\frac{729-58D_s}{64},\\\\\n A_{04}&=a_0+a_1\\epsilon+a_2\\epsilon^2+O(\\epsilon^3),\\qquad\n a_j=\\left.\\frac{\\partial_\\epsilon^jA_{04}}{j!}\\right|_{\\epsilon=0}.\n\\end{align}\nUsing $b_0=(L-L_Q)+2$ and\n$b_1=(L-L_Q)^2/2+2(L-L_Q)+4-\\zeta_2/2$, the complete bare and proper Laurent parts are\n\\begin{align} \n f_{2,04}^{\\rm bare,LP}\n & =\\frac{r_0}{\\epsilon^2}+\\frac{2r_0(L-L_Q)+r_1}{\\epsilon}\n        +r_0(2(L-L_Q)^2-\\zeta_2)+2r_1(L-L_Q)+r_2+O(\\epsilon),\\\\\n f_{2,04}^{\\rm proper,LP}\n &=-\\frac{a_0}{\\epsilon^2}-\\frac{a_0b_0+a_1}{\\epsilon}\n        -a_0b_1-a_1b_0-a_2+O(\\epsilon).\n\\end{align}\nThe direct cancellation leaves only\n\\begin{equation}\n K[R'f_{2,04}^{\\rm LP}]=\\frac{6D_s-27}{16\\epsilon^2}\n                        +\\frac{3-14D_s}{32\\epsilon}.\n\\end{equation}\nIts negative is the overall MS counterterm, with no finite subtraction.\nThe finite physical contribution is\n\nEvery LP log and constant is included; no independent $\\ell_y$ survives.\nThe $L^3$ coefficient is zero and the $L^2$ graph coefficient is\n$(27-6D_s)/16$, without identifying it as a final held Sudakov kernel."
          }
        ]
      },
      {
        "legacy_graph": "TP-T07",
        "paper_graph": "SE^(2)_7",
        "local_setup_tex": "\\label{green:TP-T07}",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Derivation of the bare result.",
            "mathematical_record_tex": "\\textbf{Complete physical LP TP contribution with local forests.}\nThe five denominators are\n\\begin{equation}\n \\mathcal D_{07}=\\big(k_1^2-m_z^2,\\ k_2^2-m_z^2,\\ (k_1-k_2)^2,\n       \\ (k_1-p)^2-m_z^2,\\ (k_2-p)^2-m_z^2\\big)+i0.\n\\end{equation}\nThe complete exact-$d$ source includes its bosonic and all three ghost\nrecords with native signs, colour and symmetry coefficients. The\ndenominator polynomial contains 51 monomials. Their algebraic reduction\nkeeps every contracted numerator sector; none is identified with a\nscalar template merely from the five-line drawing. The physical operation\nis $(\\partial_t-2/s)\\Sigma_{07}$ at fixed $M^2,m_z^2$, with $M^2=t$\nonly afterwards. The normalization term carries an extra $w$.\n\nA useful check on that order is the uncontracted top-sector polynomial\n\\begin{equation}\n N_{07}^{\\rm top}\n =\\frac{(t-M^2)[-D_st+2(d-1)(t-M^2)]}{4(d-1)}.\n\\end{equation}\nIt vanishes at $M^2=t$ before differentiation, but its proper LSZ\ncoefficient does not: it is $-D_s/[4(d-1)]$.\nAll mass-sensitive alternative regions have positive $y$ power by the\ncomplete source endpoint gate; only the hard source contributes at LP."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The two triangles overlap on their bridge and contract separately; the resulting bubble retains the exact numerator coefficient.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Exact numerator-aware reduction and direct triangular forests",
            "mathematical_record_tex": "Using the bubble $B_h$ of Section~\\ref{green:TP-T05}, define\n\\begin{align}\n G_2&=\\frac{e^{2\\gamma_E\\epsilon+2\\epsilon (L-L_Q)}\n \\Gamma(2\\epsilon)\\Gamma(1-\\epsilon)^3\\Gamma(1-2\\epsilon)}\n {\\epsilon\\Gamma(2-2\\epsilon)\\Gamma(2-3\\epsilon)},\\\\\n J_5(0)&=6\\zeta_3,\n\\end{align}\nwhere $J_5$ is the positive Euclidean unit-scale massless five-line kite.\nIts coefficient is regular, so no higher-$\\epsilon$ kite datum is needed.\nThe complete source reduction is\n\\begingroup\\begin{equation}\n f_{2,07}^{\\rm bare,LP}=A_{07}G_2+B_{07}B_h^2+C_{07}J_5,\n\\end{equation}\\endgroup\nwith exact coefficients\n\\begin{align}\n A_{07}&=-\\frac{122D_s\\epsilon-64D_s-192\\epsilon^3+612\\epsilon^2\n                      -796\\epsilon+305}\n                    {12(2\\epsilon-3)(3\\epsilon-2)},\\\\\n B_{07}&=\\frac{16D_s\\epsilon+12D_s-4\\epsilon^2-40\\epsilon+5}\n                    {8(2\\epsilon-3)},\\qquad\n C_{07}=-\\frac{D_s}{4(3-2\\epsilon)}.\n\\end{align}\nEvery monomial is reduced by exact denominator cancellation and scalar,\nrank-one or rank-two bubble/sunrise moments. The full source coefficients\nmultiply these kernels before Laurent truncation.\n\nThere are two overlapping triangular proper subgraphs sharing the\nmassless bridge. Eight fresh open-action contractions, two for each\nbosonic/ghost source record, use the off-shell one-loop rules\n\\begin{equation}\n K[1]=K[r_\\mu]=0,\\quad K[r_\\mu r_\\nu]=\\frac{g_{\\mu\\nu}}{4\\epsilon},\n \\quad K[r_\\mu r_\\nu r_\\lambda]\n =\\frac{g_{\\mu\\nu}(P+K)_\\lambda+\\text{two permutations}}{12\\epsilon}.\n\\end{equation}\nHere the three denominators are $r^2,(r-P)^2,(r-K)^2$; the rule is\nderived at nonexceptional momenta and is UV, not an uncancelled vacuum\nIR residue. Proper tensors are evaluated at $d=4$, with cographs and\nexternal projector kept at exact $d$. The sum gives\n\\begin{align}\n f_{2,07}^{\\rm proper,LP}&=-\\frac{A_{07}^{K}}\\epsilon B_h,\\\\\n A_{07}^{K}&=-\\frac{24D_s\\epsilon^2-40D_s\\epsilon-8D_s\n                   -48\\epsilon^2+311\\epsilon-335}{24(2\\epsilon-3)}.\n\\end{align}\nNo product of the two overlapping forests is included. The outer\nfour-line cycle leaves a massless bridge tadpole and vanishes in its\ncomplete native UV/IR continuation at LP."
          }
        ]
      },
      {
        "legacy_graph": "TP-T08",
        "paper_graph": "SE^(2)_8",
        "local_setup_tex": "\\label{green:TP-T08}",
        "source_reduction_and_forest_excerpts": [
          {
            "heading": "Derivation of the bare result.",
            "mathematical_record_tex": "\\textbf{Complete LP physical TP contribution with local forests.}\nThe four original bosonic/ghost records contain 176 component terms and\neight canonical mass-route records. All are included once, with their\nnative colour, symmetry and closed-ghost signs. With the same stripped\n$ig^4N_c^2(\\varepsilon_1\\cdot\\varepsilon_2)$ normalization and loop measure as the preceding TP results,\n\\begin{equation}\n \\mathcal D_{08}=\\big(k_1^2-m_z^2,\\ (k_1-k_2+p)^2,\n                    \\ k_2^2-m_z^2,\\ (k_2-p)^2-m_z^2\\big)+i0,\n \\qquad I_{08}=\\int[dk_1][dk_2]\\frac{N_{08}}{D_1D_2D_3D_4^2}.\n\\end{equation}\nThe full source polynomial and exact tensor provenance are copied before\nany mass specialization. The inner numerator has rank at most two.\nIts exact hard-bubble moments use $K=k_2-p$ and\n\\begin{equation}\n \\langle k_{1\\mu}\\rangle=\\frac{K_\\mu}{2}B_h(K^2),\\qquad\n \\langle k_{1\\mu}k_{1\\nu}\\rangle\n =\\frac{dK_\\mu K_\\nu-K^2g_{\\mu\\nu}}{4(d-1)}B_h(K^2).\n\\end{equation}\nThe complete source is summed before these identities or a walking limit.\nThe residue derivative acts at fixed $M^2,m_z^2$ and only afterwards is\n$M^2=t=-M_E^2$ imposed. The pole-mass/tree term is $O(w)$."
          },
          {
            "heading": "The two LP regions and their exact kernels",
            "mathematical_record_tex": "Only the hard--hard region and $k_1=O(m_z)$,\n$k_2-p=O(m_z)$ survive the complete source power gate. In the latter\nregion the leading source numerator and the hard propagator give\n\\begin{equation}\n N_{08}^{\\rm mass}=-\\frac{(D_s-6)(M^2)^2}{2},\\qquad\n \\Sigma_{08}^{\\rm mass}=-\\frac{(D_s-6)(M^2)^2}{2t}\\,V_{112},\\qquad\n f_{2,08}^{\\rm mass,LP}=\\frac{D_s-6}{2}V_{112}.\n\\end{equation}\nThe last equality follows from the independent-$M^2$ derivative; it is\nnot obtained by differentiating an already on-shell scalar coefficient.\nThe two massive lines of $V_{112}$ have powers one and two; the bridge\nis massless. Its exact parametric and Gamma representations are\n\\begin{align}\n V_{112}&=e^{2\\gamma_E\\epsilon}\n \\left(\\frac{\\mu^2}{m_z^2}\\right)^{2\\epsilon}\n \\Gamma(2\\epsilon)\\int_0^1\\!(1-x)\\,\\dd x\\int_0^\\infty\n       [x(1-x)+z]^{-2+\\epsilon}\\dd z\\\\\n &=\\frac{e^{2\\gamma_E\\epsilon+2\\epsilon(L-L_Q-\\ell_y)}\n                      \\Gamma(1+\\epsilon)^2}{2\\epsilon^2(1-\\epsilon)}.\n\\end{align}\nThe first form converges for $0<\\Re\\epsilon<1$ at positive Euclidean\nmass and defines its meromorphic continuation. This contribution\nvanishes at $D_s=6$, but cannot be omitted at general $D_s$.\n\nWith $H(\\epsilon)$ of Section~\\ref{green:TP-T04}, the complete bare LP source is\n\\begingroup\\begin{equation}\n f_{2,08}^{\\rm bare,LP}=R_{08}e^{2\\gamma_E\\epsilon+2\\epsilon (L-L_Q)}H(\\epsilon)\n                         +\\frac{D_s-6}{2}V_{112},\n\\end{equation}\\endgroup\nwhere\n\\begin{equation}\n R_{08}=\\frac{108D_s\\epsilon^4-204D_s\\epsilon^3+85D_s\\epsilon^2\n       -49D_s\\epsilon+28D_s-168\\epsilon^4+84\\epsilon^3\n       +118\\epsilon^2+395\\epsilon-299}\n {12\\epsilon^2(\\epsilon+1)(2\\epsilon-3)(2\\epsilon-1)(3\\epsilon-2)(3\\epsilon-1)}.\n\\end{equation}\nThe massless overlap initials are complete scaleless UV/IR continuations;\nno historical analytic-regulator allocation is imported."
          },
          {
            "heading": "Contracted graphs and the source of the subtraction.",
            "mathematical_record_tex": "The ordinary inner self-energy contracts with one massive and one massless line; the remaining cographs are the external bubble and raised massive tadpole.\nThe square in the following scalar-cograph drawing denotes the local insertion left by the open $-K\\gamma$ operation; its tensor polynomial is $\\mathcal P_\\gamma$.\nThus the contraction of the physical graph shown above is $T\\longmapsto(T/\\gamma)[-K\\gamma]$; the displayed scalar cographs are its exact numerator-reduced one-loop integrals.\n\nThe subgraph pole comes from the action tensor at nonexceptional massive Euclidean kinematics. It is inserted into the exact-$d$ cograph before component/color projection. The remaining overall graph subtraction is $-KR'_T$, with no finite overall counterterm."
          },
          {
            "heading": "Direct forest, local poles and explicit finite formula",
            "mathematical_record_tex": "The inner proper subgraph is a two-line self-energy. Each native colour\nroute has one massive and one massless inner line. Before contraction\nwith its exact-$d$ cograph, its open-action UV moments are\n\\begin{equation}\n K[1]=\\frac1\\epsilon,\\quad K[k_\\mu]=\\frac{P_\\mu}{2\\epsilon},\\quad\n K[k_\\mu k_\\nu]=\\frac1\\epsilon\n \\left[g_{\\mu\\nu}\\left(\\frac{m_z^2}{4}-\\frac{P^2}{12}\\right)\n                  +\\frac{P_\\mu P_\\nu}{3}\\right],\\quad P=p_1-k_1.\n\\end{equation}\nThe mass term is retained in the actual source/cograph before its LP\npower test. The raised cograph bubble has two LP pieces:\n\\begin{equation}\n B_{12}^{\\rm LP}(t)=\\frac{-(1-2\\epsilon)B_h+A_2(m_z^2)}{t},\\qquad\n A_2(m_z^2)=e^{\\gamma_E\\epsilon+\\epsilon(L-L_Q-\\ell_y)}\\Gamma(\\epsilon).\n\\end{equation}\nThis follows either from $B_{12}=\\tfrac12\\partial_{m_z^2}B_{11}$ or\ndirect hard/soft expansion at nonzero external virtuality. Keeping both\nparts, all four open-action source contractions give\n\\begin{align}\n f_{2,08}^{\\rm proper,LP}&=-\\frac1\\epsilon\n                 [A_hB_h+A_mA_2(m_z^2)],\\qquad A_m=\\frac{D_s-6}{2},\\\\\n A_h&=\\frac{32D_s\\epsilon^3-52D_s\\epsilon^2+33D_s\\epsilon-28D_s\n             -64\\epsilon^3+104\\epsilon^2-225\\epsilon+299}\n            {12(2\\epsilon-3)}.\n\\end{align}\nThe two other UV cycles leave massless or positive-power one-point\ncographs and give no LP term. No new counterterm is inferred from a\nregional infrared pole.\n\nEvery bare Laurent coefficient can be reconstructed explicitly from the\ndisplayed rational $R_{08}$. Define\n$h_j=\\partial_\\epsilon^j[\\epsilon^2R_{08}]_0/j!$,\nand $S=(D_s-6)/4$. Then\n\\begin{align} \n f_{2,08}^{\\rm bare,LP}\n ={}& \\frac{h_0+S}{\\epsilon^2}\n +\\frac{2h_0(L-L_Q)+h_1+S(2(L-L_Q-\\ell_y)+1)}\\epsilon\\nonumber\\\\ \n & +h_0(2(L-L_Q)^2-\\zeta_2)+2h_1(L-L_Q)+h_2\n                  +S(2(L-L_Q-\\ell_y)^2+2(L-L_Q-\\ell_y)+1+\\zeta_2)+O(\\epsilon).\n\\end{align}\nThe direct proper forests remove every $(L-L_Q)/\\epsilon$ and\n$\\ell_y/\\epsilon$ term. Only local poles remain:\n\\begin{equation}\n K[R'f_{2,08}^{\\rm LP}]=\\frac{407-46D_s}{72\\epsilon^2}\n                             +\\frac{350D_s-2473}{432\\epsilon}.\n\\end{equation}\nSubtracting their negative MS part, with no finite subtraction, gives\n\nThis preserves independent $L,\\ell_y,L_Q$ and every LP single log and\nconstant. Only after the finite graph sum, insert\n$\\ell_y=\\log C-\\eta L$. Its $L^3$ coefficient is zero and its $L^2$\ngraph coefficient is\n\\begin{equation}\n [f_{2,08}^{\\rm local,LP}]_{L^2}\n       =\\frac{46D_s-407}{72}+\\frac{D_s-6}{4}(\\etg_\\epsilon^4+2\\eta).\n\\end{equation}\nIt is one graph coefficient, not an extracted final Sudakov kernel."
          }
        ]
      }
    ],
    "explicit_numerator_tables": [
      {
        "legacy_graph": "FF-T49",
        "paper_graph": "FF^(2)_49",
        "local_definitions_and_complete_table_tex": "\\clearpage\\section{FF-T49 complete source polynomial}\\label{app:49source}\nThis appendix specifies the full LP tensor-source polynomial used in the\ndirect graph-level integration,not a post-IBP mass-family allocation.\nBoth exchanged action sources and both mass orientations are included.\nFor parameters $(x_1,x_2,x_3,x_4,x_5)$ on\n$(D_l,D_p,D_k,D_q,D_b)$,set $A=x_1+x_2+x_5$, $B=x_3+x_4+x_5$.\nThe independently reconstructed Euclidean polynomials are\n\\begin{align*}\nU&=AB-x_5^2,\\\\\nF_{\\ell_y}/Q^2&=x_4[Ax_3+x_1x_5]\n +w x_2[x_1B+x_5(x_3+x_4)]+wyUW,\\\\\nW&=x_1+x_2+x_3+x_4\\quad\\hbox{or}\\quad x_1+x_2+x_5.\n\\end{align*}\nThey follow by completing the two-loop square before any initial form.\nThe single-collinear chart scales $x_1,x_2$ by $w^{-1}$; the\nsimultaneous-collinear chart also scales $x_3,x_5$ by $w^{-1}$ and\nhas zero complete leading numerator. The raw polynomial identities and\ndummy-angular-variable dictionary are in the dedicated source directory.\nAt $Q^2=1$,define\n\\[\n(r,t,h,\\alpha,\\beta,\\gamma,\\delta)\n=(l^2,k^2,l\\cdot k,l\\cdot p_1,l\\cdot p_2,k\\cdot p_1,k\\cdot p_2)/Q^2,\n\\qquad n=\\mathcal N/Q^2.\n\\]\nThe complete coefficient convention is\n\\[\nn=\\frac{1}{d-2}\\sum_j m_j[D_s A_j(d)+B_j(d)],\\qquad d=4-2\\epsilon.\n\\]\nNo covariance layer or component is dropped before this source sum.\nThe printed coefficients reproduce exactly the hashed source export\n[unprovided implementation/provenance reference].\n\\begingroup\\small\\begin{longtable}{lll}\n\\toprule monomial $m_j$ & $A_j(d)$ & $B_j(d)$\\\\\\midrule\\endfirsthead\n\\toprule FF-T49 monomial $m_j$ (continued) & $A_j(d)$ & $B_j(d)$\\\\\\midrule\\endhead\n$r t$ & $36$ & $18 \\left(d - 6\\right)$\\\\\n$\\delta \\gamma r$ & $0$ & $-24$\\\\\n$\\gamma r$ & $-36$ & $- 6 \\left(3 d - 17\\right)$\\\\\n$\\delta r$ & $-36$ & $- 6 \\left(3 d - 17\\right)$\\\\\n$h t$ & $12$ & $6 \\left(d - 5\\right)$\\\\\n$\\alpha \\beta t$ & $144$ & $-264$\\\\\n$\\alpha \\delta t$ & $24$ & $-36$\\\\\n$\\alpha t$ & $0$ & $18 \\left(d - 3\\right)$\\\\\n$\\beta \\gamma t$ & $24$ & $-36$\\\\\n$\\beta t$ & $0$ & $-12$\\\\\n$\\gamma t$ & $0$ & $6 \\left(d - 2\\right)$\\\\\n$t$ & $0$ & $6$\\\\\n$h^{2}$ & $-24$ & $- 6 \\left(2 d - 13\\right)$\\\\\n$\\alpha \\delta h$ & $-48$ & $108$\\\\\n$\\alpha h$ & $24$ & $6 \\left(2 d - 13\\right)$\\\\\n$\\beta \\gamma h$ & $-48$ & $108$\\\\\n$\\beta h$ & $24$ & $6 \\left(2 d - 13\\right)$\\\\\n$\\gamma h$ & $-12$ & $- 6 \\left(3 d - 14\\right)$\\\\\n$\\delta h$ & $-12$ & $- 6 \\left(d - 9\\right)$\\\\\n$h$ & $0$ & $-3$\\\\\n$\\alpha^{2} \\delta$ & $48$ & $-108$\\\\\n$\\alpha \\beta \\gamma$ & $-96$ & $156$\\\\\n$\\alpha \\beta \\delta$ & $-96$ & $156$\\\\\n$\\alpha \\delta \\gamma$ & $-24$ & $24$\\\\\n$\\alpha \\gamma$ & $0$ & $- 6 \\left(d - 2\\right)$\\\\\n$\\alpha \\delta^{2}$ & $-24$ & $84$\\\\\n$\\alpha \\delta$ & $0$ & $- 6 \\left(3 d - 5\\right)$\\\\\n$\\beta^{2} \\gamma$ & $48$ & $-108$\\\\\n$\\beta \\gamma^{2}$ & $-24$ & $96$\\\\\n$\\beta \\delta \\gamma$ & $-24$ & $36$\\\\\n$\\beta \\gamma$ & $0$ & $6 \\left(2 d - 5\\right)$\\\\\n$\\gamma^{2}$ & $0$ & $- 6 \\left(d - 2\\right)$\\\\\n$\\delta \\gamma$ & $0$ & $- 6 \\left(d - 6\\right)$\\\\\\bottomrule\\end{longtable}\\endgroup"
      },
      {
        "legacy_graph": "FF-T75",
        "paper_graph": "FF^(2)_75",
        "local_definitions_and_complete_tables_tex": "\\clearpage\\section{FF-T75: complete required LP source polynomials}\\label{app:75source}\nThe tables below print every source coefficient needed in the\nhard and collinear calculation in Section~\\ref{green:FF-T75}. They follow\nthe complete generic action/tensor/canonical replays before specialization.\nAt $Q^2=1$, set $(t,x,w)=(k^2,k\\cdot p_1,k\\cdot p_2)$ and write\n\\[\n N_j=\\frac{\\sum_m m[D_s A_{j,m}(\\epsilon)+B_{j,m}(\\epsilon)]}\n               {(\\epsilon-1)(2\\epsilon-3)},\\qquad\n N_j^K=\\frac{\\sum_m m[D_s A^K_{j,m}(d)+B^K_{j,m}(d)]}{3(d-2)},\n \\quad j=0,w.\n\\]\nHere $N_0+uN_w$ is the exact massless-inner-bubble source through\nthe terms promoted to LP by the middle raised line. $N_0^K+uN_w^K$\nis the independently contracted proper cograph, with its exact-$d$\nprojector. The massive mass-corner coefficients are printed separately\nin the main text; they are not replaced by this massless source.\nAll nonzero monomials are listed, with zero entries explicit where a\nmonomial occurs only in the other source. No master coefficient or\nforest is borrowed from a different topology.\n\\subsection{Source 0}\\begingroup\\footnotesize\\setlength{\\tabcolsep}{4pt}\n\\begin{longtable}{lllll}\\toprule $m$&$A_{0,m}$&$B_{0,m}$&$A^K_{0,m}$&$B^K_{0,m}$\\\\\\midrule\\endfirsthead\\multicolumn{5}{l}{FF-T75 source 0; continued.}\\\\\\toprule $m$&$A$&$B$&$A^K$&$B^K$\\\\\\midrule\\endhead\\bottomrule\\endfoot\n$t^{3}$ & $6 \\left(2 \\epsilon - 3\\right)$ & $- 4 \\left(2 \\epsilon - 3\\right)$ & $4 \\left(d - 13\\right)$ & $- 8 \\left(d - 7\\right)$\\\\\n$t^{2} w x$ & $24 \\left(2 \\epsilon - 3\\right)$ & $- 16 \\left(2 \\epsilon - 3\\right)$ & $16 \\left(d - 13\\right)$ & $- 32 \\left(d - 7\\right)$\\\\\n$t^{2} x$ & $6 \\left(2 \\epsilon - 3\\right)$ & $- 4 \\left(2 \\epsilon - 3\\right)$ & $4 \\left(d - 13\\right)$ & $- 8 \\left(d - 7\\right)$\\\\\n$t^{2} w$ & $- 6 \\left(2 \\epsilon - 3\\right)$ & $4 \\left(2 \\epsilon - 3\\right)$ & $- 4 \\left(d - 13\\right)$ & $8 \\left(d - 7\\right)$\\\\\n$t^{2}$ & $2 \\left(\\epsilon - 4\\right)$ & $- 4 \\left(8 \\epsilon^{2} - 15 \\epsilon + 2\\right)$ & $2 \\left(3 d - 20\\right)$ & $- 4 \\left(15 d - 56\\right)$\\\\\n$t w x^{2}$ & $24 \\left(2 \\epsilon - 3\\right)$ & $- 16 \\left(2 \\epsilon - 3\\right)$ & $16 \\left(d - 13\\right)$ & $- 32 \\left(d - 7\\right)$\\\\\n$t w^{2} x$ & $- 24 \\left(2 \\epsilon - 3\\right)$ & $16 \\left(2 \\epsilon - 3\\right)$ & $- 16 \\left(d - 13\\right)$ & $32 \\left(d - 7\\right)$\\\\\n$t w x$ & $2 \\left(8 \\epsilon - 21\\right)$ & $- 4 \\left(16 \\epsilon^{2} - 12 \\epsilon - 27\\right)$ & $4 \\left(4 d - 37\\right)$ & $- 8 \\left(16 d - 91\\right)$\\\\\n$t x$ & $- 2 \\left(\\epsilon - 1\\right)$ & $- 4 \\left(\\epsilon - 1\\right) \\left(4 \\epsilon - 7\\right)$ & $2 \\left(d - 2\\right)$ & $- 28 \\left(d - 2\\right)$\\\\\n$t w$ & $2 \\left(\\epsilon - 1\\right)$ & $4 \\left(\\epsilon - 1\\right) \\left(4 \\epsilon - 7\\right)$ & $- 2 \\left(d - 2\\right)$ & $28 \\left(d - 2\\right)$\\\\\n$t$ & $1 - \\epsilon$ & $- 2 \\left(\\epsilon - 1\\right) \\left(4 \\epsilon - 7\\right)$ & $d - 2$ & $- 14 \\left(d - 2\\right)$\\\\\n$w^{2} x^{2}$ & $-8$ & $- 16 \\left(4 \\epsilon - 7\\right)$ & $-16$ & $224$\\\\\n$w x^{2}$ & $- 4 \\left(\\epsilon - 1\\right)$ & $- 8 \\left(\\epsilon - 1\\right) \\left(4 \\epsilon - 7\\right)$ & $4 \\left(d - 2\\right)$ & $- 56 \\left(d - 2\\right)$\\\\\n$w^{2} x$ & $4 \\left(\\epsilon - 1\\right)$ & $8 \\left(\\epsilon - 1\\right) \\left(4 \\epsilon - 7\\right)$ & $- 4 \\left(d - 2\\right)$ & $56 \\left(d - 2\\right)$\\\\\n$w x$ & $- 2 \\left(\\epsilon - 1\\right)$ & $- 4 \\left(\\epsilon - 1\\right) \\left(4 \\epsilon - 7\\right)$ & $2 \\left(d - 2\\right)$ & $- 28 \\left(d - 2\\right)$\\\\\n\\end{longtable}\\endgroup\n\\subsection{Source w}\\begingroup\\footnotesize\\setlength{\\tabcolsep}{4pt}\n\\begin{longtable}{lllll}\\toprule $m$&$A_{w,m}$&$B_{w,m}$&$A^K_{w,m}$&$B^K_{w,m}$\\\\\\midrule\\endfirsthead\\multicolumn{5}{l}{FF-T75 source w; continued.}\\\\\\toprule $m$&$A$&$B$&$A^K$&$B^K$\\\\\\midrule\\endhead\\bottomrule\\endfoot\n$t^{2} x^{2}$ & $- 24 \\left(2 \\epsilon - 3\\right)$ & $16 \\left(2 \\epsilon - 3\\right)$ & $- 16 \\left(d - 13\\right)$ & $32 \\left(d - 7\\right)$\\\\\n$t^{2} w x$ & $48 \\left(2 \\epsilon - 3\\right)$ & $- 32 \\left(2 \\epsilon - 3\\right)$ & $32 \\left(d - 13\\right)$ & $- 64 \\left(d - 7\\right)$\\\\\n$t^{2} w^{2}$ & $- 24 \\left(2 \\epsilon - 3\\right)$ & $16 \\left(2 \\epsilon - 3\\right)$ & $- 16 \\left(d - 13\\right)$ & $32 \\left(d - 7\\right)$\\\\\n$t^{2}$ & $- 2 \\left(4 \\epsilon - 7\\right)$ & $-4$ & $- 4 \\left(2 d - 15\\right)$ & $8 \\left(2 d - 9\\right)$\\\\\n$t x^{3}$ & $- 24 \\left(2 \\epsilon - 3\\right)$ & $16 \\left(2 \\epsilon - 3\\right)$ & $- 16 \\left(d - 13\\right)$ & $32 \\left(d - 7\\right)$\\\\\n$t w x^{2}$ & $72 \\left(2 \\epsilon - 3\\right)$ & $- 48 \\left(2 \\epsilon - 3\\right)$ & $48 \\left(d - 13\\right)$ & $- 96 \\left(d - 7\\right)$\\\\\n$t x^{2}$ & $- 24 \\left(\\epsilon - 2\\right)$ & $16 \\left(7 \\epsilon - 12\\right)$ & $- 8 \\left(d - 16\\right)$ & $16 \\left(d - 28\\right)$\\\\\n$t w^{2} x$ & $- 72 \\left(2 \\epsilon - 3\\right)$ & $48 \\left(2 \\epsilon - 3\\right)$ & $- 48 \\left(d - 13\\right)$ & $96 \\left(d - 7\\right)$\\\\\n$t w x$ & $-24$ & $- 48 \\left(4 \\epsilon - 7\\right)$ & $-48$ & $672$\\\\\n$t x$ & $2 \\epsilon - 3$ & $- 2 \\left(2 \\epsilon - 3\\right) \\left(8 \\epsilon - 5\\right)$ & $- 2 \\left(d - 1\\right)$ & $- 4 \\left(11 d - 29\\right)$\\\\\n$t w^{3}$ & $24 \\left(2 \\epsilon - 3\\right)$ & $- 16 \\left(2 \\epsilon - 3\\right)$ & $16 \\left(d - 13\\right)$ & $- 32 \\left(d - 7\\right)$\\\\\n$t w^{2}$ & $- 24 \\left(\\epsilon - 2\\right)$ & $16 \\left(7 \\epsilon - 12\\right)$ & $- 8 \\left(d - 16\\right)$ & $16 \\left(d - 28\\right)$\\\\\n$t w$ & $3 - 2 \\epsilon$ & $2 \\left(2 \\epsilon - 3\\right) \\left(8 \\epsilon - 5\\right)$ & $2 \\left(d - 1\\right)$ & $4 \\left(11 d - 29\\right)$\\\\\n$t$ & $4 \\left(\\epsilon - 1\\right)$ & $16 \\left(\\epsilon - 2\\right) \\left(\\epsilon - 1\\right)$ & $- 4 \\left(d - 2\\right)$ & $32 \\left(d - 2\\right)$\\\\\n$w x^{3}$ & $8$ & $16 \\left(4 \\epsilon - 7\\right)$ & $16$ & $-224$\\\\\n$w^{2} x^{2}$ & $-16$ & $- 32 \\left(4 \\epsilon - 7\\right)$ & $-32$ & $448$\\\\\n$w x^{2}$ & $-4$ & $- 8 \\left(4 \\epsilon - 7\\right)$ & $-8$ & $112$\\\\\n$x^{2}$ & $0$ & $- 8 \\left(\\epsilon - 1\\right) \\left(2 \\epsilon - 3\\right)$ & $0$ & $- 24 \\left(d - 2\\right)$\\\\\n$w^{3} x$ & $8$ & $16 \\left(4 \\epsilon - 7\\right)$ & $16$ & $-224$\\\\\n$w^{2} x$ & $4$ & $8 \\left(4 \\epsilon - 7\\right)$ & $8$ & $-112$\\\\\n$w x$ & $4 \\left(\\epsilon - 1\\right)$ & $8 \\left(\\epsilon - 1\\right) \\left(8 \\epsilon - 13\\right)$ & $- 4 \\left(d - 2\\right)$ & $104 \\left(d - 2\\right)$\\\\\n$x$ & $0$ & $- 4 \\left(\\epsilon - 1\\right) \\left(2 \\epsilon - 3\\right)$ & $0$ & $- 12 \\left(d - 2\\right)$\\\\\n$w^{2}$ & $0$ & $- 8 \\left(\\epsilon - 1\\right) \\left(2 \\epsilon - 3\\right)$ & $0$ & $- 24 \\left(d - 2\\right)$\\\\\n$w$ & $0$ & $4 \\left(\\epsilon - 1\\right) \\left(2 \\epsilon - 3\\right)$ & $0$ & $12 \\left(d - 2\\right)$\\\\\n\\end{longtable}\\endgroup"
      }
    ],
    "supplied_record_hashes": {
      "active_results.tex": "61f429522a1c363adc1ebd25de1eba31551ef78a25491f5ea68983b1dbe5bf06",
      "denominators.tex": "c7b51a3a70e6c802bb1db0d7ffee781eecdc7a75460688c0114e1e286b23c187",
      "additional_denominators.tex": "f0ac1d9611f918ab0bd75fdc454d9f378b0f2f8db26b55dc18f81a4fa71235b1",
      "ff49_source.tex": "16ecb977098720ef20e4dd494442e30e73c0fa7b06b69fec72fb1ceae0372cea",
      "ff75_source.tex": "057b49c212ffab5e3c2195fea57d892d4d332ade71e1b6766d97c96ba422ce72"
    },
    "curation": {
      "retained_graph_records": 27,
      "retained_routing_records": 41,
      "retained_source_reduction_forest_excerpts": 115,
      "omitted_material": "All TikZ/figure drawing blocks, full-line source comments, numerical-validation/reproducibility sections, and separately boxed final graph expressions where identified. Source-level finite master/reduction/forest formulas remain when required by a derivation.",
      "omitted_section_count": 44,
      "algebra_policy": "No substitutions or algebraic conversions have been made in the mathematical expressions. Formula-local definitions and older names take precedence inside each excerpt. Layout color commands and unavailable path strings are removed or replaced only as described."
    },
    "limitations": [
      "The original FORM/Wolfram/Python programs, raw run logs, numerical databases and complete external calculation workspace were not supplied with these retained manuscript records.",
      "Complete numerator coefficient lists for FF^(2)_48 and FF^(2)_72 are not present in these sources. Their routing records do not supply those numerators.",
      "References and equation labels inside the TeX strings belong to the preserved source records and are not current printed equation numbers.",
      "An unprovided implementation/provenance reference placeholder means that a historical path was named in the source, not that the referenced program or record is included.",
      "The preserved source records contain claims of checks and local power-counting proofs; curation is not an independent confirmation of those claims.",
      "Several excerpts use the historical native-source convention rather than the manuscript physical convention. Match the local definition before applying a sign, polarization or coupling normalization.",
      "No source formula has been silently converted from old global u to current walking w. In particular, the local scalar-product w in the FF75 numerator tables must not be confused with that walking ratio."
    ]
  },
  "precision_and_completeness": {
    "crossed_ladder_constant": "The displayed c2 uses the numerically motivated kappa22=-9*zeta4 identification. Add kappa22+9*zeta4 to restore its symbolic value; no new analytic proof is supplied.",
    "FF48": "Reported relative comparisons are 1e-4 to 1e-6; the +0.29 residual at y=1e-6 was not resolved. No new numerical integration is included.",
    "FF72": "Double-logarithmic data have the checks described in Appendix G. Some single-logarithmic and D_s-linear comparisons retain approximately 1e-3-level discrepancies not clearly decreasing with y.",
    "limits": "This package preserves the available formula, numerator, reduction, routing and subtraction evidence. It does not contain the original full calculation workspace, Kira databases, raw FIESTA logs, or complete FF48/FF72 graph numerators. Algebraic checks are not independent evaluations of every integral."
  }
}


==> anc/check_calculation.py <==
#!/usr/bin/env python3
"""Run the compact algebraic audit: python3 ancillary/check_calculation.py.

Requires Python 3 and SymPy. This checks the exported formulas and the stated
assembly identities; it does not reevaluate the original Feynman integrals.
"""
from collections import Counter
import csv
import hashlib
import json
from pathlib import Path
import re
import sympy as S

ROOT=Path(__file__).resolve().parents[1]
data=json.loads((ROOT/"ancillary/calculation_audit.json").read_text())
paper=ROOT/data["manuscript"]
source=paper.read_text()
def canonical(t):
    t=re.sub(r"(?<!\\)%[^\n]*","",t)
    t=re.sub(r"\\label\{[^}]+\}","",t)
    return re.sub(r"\s+","",t)
pattern=(r"\\begin\{(equation\*?|align\*?|alignat\*?|gather\*?|multline\*?|eqnarray\*?)\}"
         r".*?\\end\{\1\}")
blocks=[canonical(m[0]) for m in re.finditer(pattern,source,re.S)]
checks={
    "manuscript_digest":hashlib.sha256(paper.read_bytes()).hexdigest()==data["manuscript_sha256"],
    "exported_formula_blocks":all(canonical(x["tex"]) in blocks for x in data["formula_blocks"]),
}
labels=[x for x in re.findall(r"\\label\{([^{}]+)\}",source) if "#" not in x]
refs=[x for x in re.findall(r"\\(?:ref|eqref|re)\{([^{}]+)\}",source) if "#" not in x]
checks["equation_and_section_references"]=not(set(refs)-set(labels))
checks["unique_labels"]=all(n==1 for n in Counter(labels).values())
with (ROOT/"ancillary/graph_identification.csv").open(newline="") as f:
    rows=list(csv.DictReader(f))
checks["graph_dictionary"]=len(rows)==197 and len({r["QGRAF_key"] for r in rows})==197

D,e,L,Q,ly,eta=S.symbols("D_s epsilon L L_Q ell_y eta")
z2,z3,z4,k22=S.symbols("zeta2 zeta3 zeta4 kappa22")
b0=(26-D)/6
b1=(62-7*D)/3
cm=(D-2)/6
kh=4*cm
cGP=(22-5*D)/6
c1=(13*D+82)/18
T0=-L**2/2+L*ly+ly**2/2
T1=-L**3/3+L**2*Q/2+L**2*ly-L*Q*ly-z2*L-Q*ly**2/2-ly**3/3-z2*ly-3*z3
P=2*T0
f1=P+b0*(L-Q)+c1
H0=-ly-1
d0=-S.Rational(119,108)*D**2+S.Rational(293,27)*D+S.Rational(1153,27)
pole=4*b0*T0+2*b0**2*(L-Q)-2*cm*L+6*cm*ly+d0
checks["two_loop_UV_simple_pole"]=S.expand(pole-(2*b0*f1+cm*S.diff(f1,L)-kh*H0+b1-cGP*(4-D)))==0
gamma2=2*b1-cGP*(4-D)
checks["operator_evolution"]=S.expand(gamma2-(-S.Rational(5,6)*D**2+S.Rational(7,3)*D+S.Rational(80,3)))==0

Bq=1/e+2-Q+e*(4-2*Q+Q**2/2-z2/2)
Bw=1/e+2+L-Q+e*(4+2*(L-Q)+(L-Q)**2/2-z2/2)
F1B=2*(T0+e*T1)+e*(D-4)/(1-e)*Bq+(4-(D-2)*(1-e)/(2*(3-2*e)))*Bw
f1eps=2*T1+(D-4)*(3-Q)+b0*((L-Q)**2/2+2*(L-Q)+4-z2/2)+(D-2)*(L-Q+2)/18+(D-2)/27
checks["lower_loop_epsilon_depth"]=S.simplify(S.series(F1B,e,0,2).removeO().expand().coeff(e,1)-f1eps)==0

cusp2=(320-16*D)/9-8*z2
oct2=(308-10*D)/9-16*z2
gc2=(332-22*D)/9
checks["boundary_kernel_matching"]=S.expand(gc2-(2*cusp2-oct2))==0
walk1=(1+eta)**2-2*eta**2
walk2=cusp2*(1+eta)**2/4-gc2*eta**2/2
explicit=((80-4*D)/9-2*z2)*(1+eta)**2-(166-11*D)*eta**2/9
checks["walking_one_loop"]=S.expand(walk1-(1+2*eta-eta**2))==0
checks["walking_two_loop"]=S.expand(walk2-explicit)==0
checks["walking_edges"]=S.expand(walk2.subs(eta,0)-cusp2/4)==0 and S.expand(walk2.subs(eta,1)-oct2/2)==0
checks["maximal_transcendental_term"]=S.expand(S.expand(walk2).coeff(z2)*z2+2*z2*(1+eta)**2)==0

ks=(D-2)/3
JL=D**2-S.Rational(92,9)*D+S.Rational(112,9)+4*z3
Jy=S.Rational(7,3)*D-S.Rational(14,3)+S.Rational(28,3)*z2-S.Rational(2,3)*D*z2-4*z3
c2general=(-S.Rational(1643,648)*D**2+S.Rational(4523,162)*D+S.Rational(7177,162)
    +S.Rational(2,3)*D*z2-S.Rational(4,3)*z2+S.Rational(8,3)*D*z3
    -S.Rational(184,3)*z3+17*z4+k22)
c2=c2general.subs(k22,-9*z4)
checks["crossed_constant_restoration"]=S.expand(c2+k22+9*z4-c2general)==0
f1m=P+c1
connected=(b0*(L**3-3*L*ly**2-2*ly**3)/3-cusp2*(L-ly)**2/4+gc2*ly**2/2
    +ks*ly*(L+ly)+JL*L+Jy*ly+c2)
f2m=f1m**2/2+connected
f2=(f2m+2*b0*(L-Q)*f1m+cm*(L-Q)*S.diff(P,L)-kh*(L-Q)*H0
    +gamma2*(L-Q)+b0**2*(L-Q)**2+b0*cm*(L-Q))
checks["renormalization_group_identity"]=S.expand(-S.diff(f2,Q)-2*b0*f1-cm*S.diff(f1,L)+kh*H0-gamma2)==0
checks["exponentiation"]=S.Poly(S.expand(f2m-f1m**2/2),L,ly).total_degree()==3
checks["separate_collinear_matching_term"]=S.expand((ks*ly*(L+ly)).subs(ly,-eta*L)+ks*eta*(1-eta)*L**2)==0

for name,value in checks.items():
    print(("PASS " if value else "FAIL ")+name)
print("Limits: algebra and document/data consistency, not independent integral or numerical certification.")
raise SystemExit(0 if all(checks.values()) else 1)


==> anc/graph_identification.csv <==
loop_order,QGRAF_key,paper_graph,figure,current_result,disposition
1,FF_L1:1,tad(1)-1,Fig. 5,Eq. (8.38),displayed one-loop graph
1,FF_L1:2,tad(1)-3,Fig. 5,Sec. 8.3.3,displayed one-loop graph
1,FF_L1:3,tad(1)-4,Fig. 5,Sec. 8.3.3,displayed one-loop graph
1,FF_L1:4,FF(1)-1,Fig. 3,Table 3,displayed one-loop graph
1,FF_L1:5,FF(1)-2,Fig. 3,Table 3,displayed one-loop graph
1,FF_L1:6,FF(1)-3,Fig. 3,Eq. (8.38),displayed one-loop graph
1,FF_L1:7,tad(1)-2,Fig. 5,Eq. (8.38),displayed one-loop graph
1,FF_L1:8,,not drawn,not applicable,external-leg contribution removed from amputated vertex; supplied by LSZ
1,FF_L1:9,,not drawn,not applicable,external-leg contribution removed from amputated vertex; supplied by LSZ
1,FF_L1:10,FF(1)-4,Fig. 3,Eq. (8.38),displayed one-loop graph
1,FF_L1:11,,not drawn,not applicable,external-leg contribution removed from amputated vertex; supplied by LSZ
1,FF_L1:12,,not drawn,not applicable,external-leg contribution removed from amputated vertex; supplied by LSZ
1,FF_L1:13,,not drawn,not applicable,external-leg contribution removed from amputated vertex; supplied by LSZ
1,FF_L1:14,,not drawn,not applicable,external-leg contribution removed from amputated vertex; supplied by LSZ
1,FF_L1:15,,not drawn,not applicable,algebraic zero after component sum
1,FF_L1:16,,not drawn,not applicable,algebraic zero after component sum
1,FF_L1:17,,not drawn,not applicable,external-leg contribution removed from amputated vertex; supplied by LSZ
1,FF_L1:18,,not drawn,not applicable,external-leg contribution removed from amputated vertex; supplied by LSZ
1,FF_L1:19,,not drawn,not applicable,external-leg contribution removed from amputated vertex; supplied by LSZ
1,FF_L1:20,,not drawn,not applicable,external-leg contribution removed from amputated vertex; supplied by LSZ
1,FF_L1:21,FF(1)-5,Fig. 3,Table 3,displayed one-loop graph
1,TP_L1:1,SE(1)-3,Fig. 4,Eq. (8.38),displayed one-loop graph
1,TP_L1:2,,not drawn,not applicable,one-particle-reducible chain excluded from proper self-energy
1,TP_L1:3,,not drawn,not applicable,one-particle-reducible chain excluded from proper self-energy
1,TP_L1:4,SE(1)-1,Fig. 4,Table 3,displayed one-loop graph
1,TP_L1:5,SE(1)-2,Fig. 4,Eq. (8.38),displayed one-loop graph
2,FF_L2:1,tad(2)-1,not drawn,Sec. E.2,power suppressed for fixed interior walking
2,FF_L2:2,FF(2)-2,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:3,FF(2)-2,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:6,tad(2)-3,not drawn,Appendix E,power suppressed for fixed interior walking
2,FF_L2:7,FF(2)-4,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:8,FF(2)-4,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:9,tad(2)-5,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:10,tad(2)-5,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:11,tad(2)-6,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:12,tad(2)-6,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:13,tad(2)-6,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:14,FF(2)-7,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:15,FF(2)-7,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:20,tad(2)-8,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:21,tad(2)-8,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:22,tad(2)-8,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:23,tad(2)-8,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:28,FF(2)-9,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:29,tad(2)-10,not drawn,Appendix E,power suppressed for fixed interior walking
2,FF_L2:30,tad(2)-11,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:31,tad(2)-11,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:32,FF(2)-12,Fig. 8,Eq. (8.150),retained leading-power contribution
2,FF_L2:33,tad(2)-13,not drawn,Appendix E,power suppressed for fixed interior walking
2,FF_L2:34,tad(2)-14,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:35,tad(2)-15,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:36,tad(2)-16,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:37,tad(2)-16,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:38,FF(2)-17,Fig. 8,Eq. (8.151),retained leading-power contribution
2,FF_L2:39,FF(2)-18,Fig. 8,Eq. (8.152),retained leading-power contribution
2,FF_L2:40,FF(2)-18,Fig. 8,Eq. (8.152),retained leading-power contribution
2,FF_L2:41,tad(2)-19,not drawn,Appendix E,power suppressed for fixed interior walking
2,FF_L2:44,tad(2)-20,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:45,tad(2)-20,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:46,tad(2)-21,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:47,tad(2)-21,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:48,tad(2)-21,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:49,tad(2)-21,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:50,tad(2)-22,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:51,tad(2)-22,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:56,FF(2)-23,Fig. 8,Eq. (8.153),retained leading-power contribution
2,FF_L2:57,FF(2)-23,Fig. 8,Eq. (8.153),retained leading-power contribution
2,FF_L2:58,FF(2)-24,Fig. 8,Eq. (8.154),retained leading-power contribution
2,FF_L2:59,tad(2)-25,not drawn,Appendix E,power suppressed for fixed interior walking
2,FF_L2:60,tad(2)-25,not drawn,Appendix E,power suppressed for fixed interior walking
2,FF_L2:61,tad(2)-26,not drawn,Appendix E,power suppressed for fixed interior walking
2,FF_L2:62,FF(2)-27,Fig. 8,Eq. (8.155),retained leading-power contribution
2,FF_L2:63,FF(2)-27,Fig. 8,Eq. (8.155),retained leading-power contribution
2,FF_L2:64,FF(2)-28,Fig. 8,Eq. (8.156),retained leading-power contribution
2,FF_L2:66,tad(2)-29,not drawn,Appendix E,power suppressed for fixed interior walking
2,FF_L2:68,tad(2)-29,not drawn,Appendix E,power suppressed for fixed interior walking
2,FF_L2:74,FF(2)-30,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:77,tad(2)-31,not drawn,Sec. E.2,power suppressed for fixed interior walking
2,FF_L2:80,tad(2)-32,not drawn,Sec. E.2,power suppressed for fixed interior walking
2,FF_L2:83,tad(2)-33,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:84,tad(2)-33,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:85,tad(2)-33,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:86,tad(2)-34,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:87,tad(2)-34,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:88,tad(2)-34,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:89,tad(2)-34,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:93,FF(2)-35,Fig. 8,Eq. (8.157),retained leading-power contribution
2,FF_L2:94,FF(2)-35,Fig. 8,Eq. (8.157),retained leading-power contribution
2,FF_L2:95,FF(2)-35,Fig. 8,Eq. (8.157),retained leading-power contribution
2,FF_L2:96,FF(2)-35,Fig. 8,Eq. (8.157),retained leading-power contribution
2,FF_L2:97,FF(2)-36,Fig. 8,Eq. (8.158),retained leading-power contribution
2,FF_L2:98,FF(2)-36,Fig. 8,Eq. (8.158),retained leading-power contribution
2,FF_L2:99,FF(2)-37,Fig. 8,Eq. (8.159),retained leading-power contribution
2,FF_L2:100,FF(2)-37,Fig. 8,Eq. (8.159),retained leading-power contribution
2,FF_L2:101,FF(2)-37,Fig. 8,Eq. (8.159),retained leading-power contribution
2,FF_L2:102,FF(2)-37,Fig. 8,Eq. (8.159),retained leading-power contribution
2,FF_L2:103,FF(2)-38,Fig. 8,Eq. (8.160),retained leading-power contribution
2,FF_L2:108,FF(2)-39,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:109,tad(2)-40,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:110,tad(2)-40,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:111,tad(2)-40,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:112,tad(2)-40,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:113,tad(2)-41,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:114,tad(2)-41,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:123,tad(2)-42,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:124,tad(2)-42,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:143,FF(2)-43,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:144,FF(2)-43,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:149,FF(2)-44,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:152,tad(2)-45,not drawn,Appendix E,power suppressed for fixed interior walking
2,FF_L2:153,tad(2)-45,not drawn,Appendix E,power suppressed for fixed interior walking
2,FF_L2:158,tad(2)-46,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:159,tad(2)-46,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:164,tad(2)-47,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:165,tad(2)-47,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:185,FF(2)-48,Fig. 8,Eq. (F.6),retained leading-power contribution
2,FF_L2:186,FF(2)-49,Fig. 8,Eq. (8.161),retained leading-power contribution
2,FF_L2:187,FF(2)-49,Fig. 8,Eq. (8.161),retained leading-power contribution
2,FF_L2:196,FF(2)-50,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:197,FF(2)-50,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:198,FF(2)-51,Fig. 8,Eq. (8.162),retained leading-power contribution
2,FF_L2:199,FF(2)-52,Fig. 8,Eq. (8.163),retained leading-power contribution
2,FF_L2:200,FF(2)-51,Fig. 8,Eq. (8.162),retained leading-power contribution
2,FF_L2:201,FF(2)-52,Fig. 8,Eq. (8.163),retained leading-power contribution
2,FF_L2:202,FF(2)-53,Fig. 8,Eq. (8.164),retained leading-power contribution
2,FF_L2:203,FF(2)-53,Fig. 8,Eq. (8.164),retained leading-power contribution
2,FF_L2:214,tad(2)-54,not drawn,Appendix E,power suppressed for fixed interior walking
2,FF_L2:215,tad(2)-54,not drawn,Appendix E,power suppressed for fixed interior walking
2,FF_L2:216,tad(2)-54,not drawn,Appendix E,power suppressed for fixed interior walking
2,FF_L2:231,tad(2)-55,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:232,tad(2)-55,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:233,tad(2)-56,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:234,tad(2)-56,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:235,tad(2)-56,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:236,tad(2)-56,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:249,FF(2)-57,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:252,FF(2)-58,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:258,tad(2)-59,not drawn,Appendix E,power suppressed for fixed interior walking
2,FF_L2:263,tad(2)-60,not drawn,Appendix E,power suppressed for fixed interior walking
2,FF_L2:269,tad(2)-61,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:270,tad(2)-61,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:287,FF(2)-62,Fig. 8,Eq. (8.165),retained leading-power contribution
2,FF_L2:288,FF(2)-63,Fig. 8,Eq. (8.166),retained leading-power contribution
2,FF_L2:289,FF(2)-63,Fig. 8,Eq. (8.166),retained leading-power contribution
2,FF_L2:290,tad(2)-64,not drawn,Appendix E,power suppressed for fixed interior walking
2,FF_L2:291,tad(2)-64,not drawn,Appendix E,power suppressed for fixed interior walking
2,FF_L2:292,tad(2)-65,Fig. 8,Eq. (8.167),retained leading-power contribution
2,FF_L2:293,FF(2)-66,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:294,FF(2)-66,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:303,FF(2)-67,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:304,FF(2)-67,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:313,FF(2)-68,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:314,FF(2)-68,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:342,tad(2)-69,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:343,tad(2)-69,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:401,FF(2)-70,Fig. 8,Eq. (8.168),retained leading-power contribution
2,FF_L2:402,FF(2)-70,Fig. 8,Eq. (8.168),retained leading-power contribution
2,FF_L2:411,FF(2)-71,Fig. 8,Eq. (8.169),retained leading-power contribution
2,FF_L2:412,FF(2)-71,Fig. 8,Eq. (8.169),retained leading-power contribution
2,FF_L2:413,FF(2)-71,Fig. 8,Eq. (8.169),retained leading-power contribution
2,FF_L2:414,FF(2)-72,Fig. 8,Eq. (G.3),retained leading-power contribution
2,FF_L2:415,FF(2)-72,Fig. 8,Eq. (G.3),retained leading-power contribution
2,FF_L2:416,FF(2)-72,Fig. 8,Eq. (G.3),retained leading-power contribution
2,FF_L2:417,FF(2)-72,Fig. 8,Eq. (G.3),retained leading-power contribution
2,FF_L2:418,FF(2)-72,Fig. 8,Eq. (G.3),retained leading-power contribution
2,FF_L2:419,FF(2)-72,Fig. 8,Eq. (G.3),retained leading-power contribution
2,FF_L2:420,FF(2)-73,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:421,FF(2)-73,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:422,FF(2)-73,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,FF_L2:427,FF(2)-74,Fig. 8,Eq. (8.172),retained leading-power contribution
2,FF_L2:428,FF(2)-74,Fig. 8,Eq. (8.172),retained leading-power contribution
2,FF_L2:429,FF(2)-74,Fig. 8,Eq. (8.172),retained leading-power contribution
2,FF_L2:430,FF(2)-74,Fig. 8,Eq. (8.172),retained leading-power contribution
2,FF_L2:431,FF(2)-75,Fig. 8,Eq. (8.173),retained leading-power contribution
2,FF_L2:432,FF(2)-75,Fig. 8,Eq. (8.173),retained leading-power contribution
2,FF_L2:463,tad(2)-76,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:464,tad(2)-76,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:465,tad(2)-76,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:466,tad(2)-76,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:467,tad(2)-77,not drawn,Eq. (E.1),cancels against holding source
2,FF_L2:468,tad(2)-77,not drawn,Eq. (E.1),cancels against holding source
2,TP_L2:1,SE(2)-1,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,TP_L2:2,SE(2)-2,Fig. 9,Eq. (8.174),retained leading-power contribution
2,TP_L2:4,SE(2)-3,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,TP_L2:5,SE(2)-3,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,TP_L2:11,SE(2)-4,Fig. 9,Eq. (8.175),retained leading-power contribution
2,TP_L2:12,SE(2)-4,Fig. 9,Eq. (8.175),retained leading-power contribution
2,TP_L2:29,SE(2)-5,Fig. 9,Eq. (8.176),retained leading-power contribution
2,TP_L2:30,SE(2)-6,not drawn,not individually supplied,not individually displayed; no individual expression supplied
2,TP_L2:41,SE(2)-7,Fig. 9,Eq. (8.177),retained leading-power contribution
2,TP_L2:42,SE(2)-7,Fig. 9,Eq. (8.177),retained leading-power contribution
2,TP_L2:43,SE(2)-7,Fig. 9,Eq. (8.177),retained leading-power contribution
2,TP_L2:44,SE(2)-7,Fig. 9,Eq. (8.177),retained leading-power contribution
2,TP_L2:49,SE(2)-8,Fig. 9,Eq. (8.178),retained leading-power contribution
2,TP_L2:50,SE(2)-8,Fig. 9,Eq. (8.178),retained leading-power contribution
2,TP_L2:51,SE(2)-8,Fig. 9,Eq. (8.178),retained leading-power contribution
2,TP_L2:52,SE(2)-8,Fig. 9,Eq. (8.178),retained leading-power contribution

